Geometry of massive loops in gravitational scattering: Maximal cut, Riemann's bilinear relations and genus drop

We study a representative two-loop family of worldline quantum field theory integrals relevant for classical gravitational scattering with a massive mediator and investigate the geometric structure of its maximal cut. We find that, unlike the massless case, the massive loops already give rise to an elliptic maximal cut at two loops, which degenerates into a nodal curve in the massless limit and in the static limit. In the global Baikov representation, two successive integrations reduce the maximal cut to a period of an elliptic curve. We further establish five primary consequences of this study: (a) The integration-by-parts method generates five master integrals, which, under reflection, split into a three-dimensional elliptic block and a two-dimensional polylog block. We derive the differential equation in two ways, one by Laporta reduction and subsequently by intersection theory in two cocycle bases, and construct the rational map between them. (b) The period matrices in arbitrary dimension have been computed in terms of Appell and Beta functions. Furthermore, we derive twisted Riemann period relations that yield nine quadratic identities among them. (c) We study the global monodromy relation of the differential system that satisfies Riemann's bilinear relation. (d) We explicitly derive the function space of the iterated integrals in terms of elliptic multiple polylogs. (e) In impact-parameter space, the Fourier-transformed cut is a Bessel-twisted differential on the elliptic curve, which we show has extra involution symmetries. Thus, the parity of the differential further decides which quotient - rational or elliptic its periods live on. All results presented concern the maximal cut and, therefore, the homogeneous solutions, but they open an important pathway to tackling the full massive two-loop integral.

==> anc/01-litered-intersection-ibp-crosscheck.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     96339,       2487]
NotebookOptionsPosition[     91873,       2417]
NotebookOutlinePosition[     92728,       2441]
CellTagsIndexPosition[     92685,       2438]
WindowTitle->LiteRed, intersection theory, and twisted-exact IBP cross-check
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
LiteRed, intersection theory, and twisted-exact IBP cross-check\
\>", "Title",ExpressionUUID->"10ebd2bf-83f0-490f-b347-d9d740c2f17e"],

Cell["\<\
Independent three-way reduction of the ISP numerator (l1.v2)^5 on the maximal \
cut.  The notebook compares the local intersection recursion, a global \
twisted-exact certificate, and a LiteRed reduction after the common cut \
projection and basis map.\
\>", "Text",ExpressionUUID->"b43f1dc4-4768-472c-8df9-d80251b88e4f"],

Cell["\<\
Source: Checks_Elliptic.nb.  Evaluate sections in order in a fresh kernel.  \
External-package sections read LIBRA_PATH or LITERED_PATH when those packages \
are required.\
\>", "Text",ExpressionUUID->"21884901-c28a-4303-873c-550813689d57"],

Cell[CellGroupData[{

Cell["Complete three-way maximal-cut reduction", "Section",ExpressionUUID->"77330050-32a6-4009-84ed-1d9ce9912254"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Three", "-", 
     RowBox[{"way", " ", "maximal"}], "-", 
     RowBox[{
     "cut", " ", "comparison", " ", "for", " ", "the", " ", "ISP", " ", 
      "numerator", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"l1", ".", "v2"}], ")"}], "^", "5"}]}]}], ":", "t"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"liteRedPath", "=", 
     RowBox[{"Environment", "[", "\"\<LITERED_PATH\>\"", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"!", 
        RowBox[{"StringQ", "[", "liteRedPath", "]"}]}], "||", 
       RowBox[{"liteRedPath", "===", "\"\<\>\""}]}], ",", 
      RowBox[{
      "liteRedPath", "=", 
       "\"\</Users/saptaswaghosh/LiteRed2/Source/LiteRed2026.m\>\""}]}], 
     "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"!", 
       RowBox[{"FileExistsQ", "[", "liteRedPath", "]"}]}], ",", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{
        "\"\<CHECK=FAIL: LiteRed loader not found at \>\"", ",", 
         "liteRedPath"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Quit", "[", "1", "]"}]}]}], "]"}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Get", "[", "liteRedPath", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"$LiteRedMonitor", "=", "True"}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetDim", "[", "d", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Declare", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"l1", ",", "l2", ",", "v1", ",", "v2", ",", "q"}], "}"}], ",", 
      "Vector"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Declare", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"mu", ",", "s", ",", "gam"}], "}"}], ",", "Number"}], "]"}], 
    ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sp", "[", 
      RowBox[{"v1", ",", "v1"}], "]"}], "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sp", "[", 
      RowBox[{"v2", ",", "v2"}], "]"}], "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sp", "[", 
      RowBox[{"v1", ",", "v2"}], "]"}], "=", "gam"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sp", "[", 
      RowBox[{"q", ",", "v1"}], "]"}], "=", "0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sp", "[", 
      RowBox[{"q", ",", "v2"}], "]"}], "=", "0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sp", "[", 
      RowBox[{"q", ",", "q"}], "]"}], "=", 
     RowBox[{"-", "s"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NewDsBasis", "[", 
     RowBox[{"besselCut", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"sp", "[", 
          RowBox[{"l1", ",", "l1"}], "]"}], "-", "mu"}], ",", 
        RowBox[{
         RowBox[{"sp", "[", 
          RowBox[{"l2", ",", "l2"}], "]"}], "-", "mu"}], ",", 
        RowBox[{
         RowBox[{"sp", "[", 
          RowBox[{
           RowBox[{"l1", "-", "q"}], ",", 
           RowBox[{"l1", "-", "q"}]}], "]"}], "-", "mu"}], ",", 
        RowBox[{
         RowBox[{"sp", "[", 
          RowBox[{
           RowBox[{"l1", "+", "l2"}], ",", 
           RowBox[{"l1", "+", "l2"}]}], "]"}], "-", "mu"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"l1", ",", "v1"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"l2", ",", "v2"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"l1", ",", "v2"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"l2", ",", "v1"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"l2", ",", "q"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l1", ",", "l2"}], "}"}], ",", 
      RowBox[{"CutDs", "->", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
         "0", ",", "0"}], "}"}]}], ",", 
      RowBox[{"GenerateIBP", "->", "True"}], ",", 
      RowBox[{"AnalyzeSectors", "->", "False"}], ",", 
      RowBox[{"FindSymmetries", "->", "False"}], ",", 
      RowBox[{"Directory", "->", "False"}]}], "]"}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"topSector", "=", 
     RowBox[{"js", "[", 
      RowBox[{
      "besselCut", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1",
        ",", "0", ",", "0", ",", "0"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"solveResult", "=", 
     RowBox[{"SolvejSector", "[", 
      RowBox[{"topSector", ",", 
       RowBox[{"NMIs", "->", "5"}], ",", 
       RowBox[{"Depth", "->", "2"}], ",", 
       RowBox[{"MaxDepth", "->", "6"}], ",", 
       RowBox[{"SR", "->", "False"}], ",", 
       RowBox[{"DiskSave", "->", "False"}], ",", 
       RowBox[{"TimeConstrained", "->", "600"}]}], "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"solveResult", "=!=", "5"}], ",", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<CHECK=FAIL: top-sector solve returned \>\"", ",", 
         RowBox[{"InputForm", "[", "solveResult", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Quit", "[", "2", "]"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"target", "=", 
     RowBox[{"j", "[", 
      RowBox[{
      "besselCut", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1",
        ",", 
       RowBox[{"-", "5"}], ",", "0", ",", "0"}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"target6", "=", 
      RowBox[{"j", "[", 
       RowBox[{
       "besselCut", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", 
        RowBox[{"-", "6"}], ",", "0", ",", "0"}], "]"}]}], ";"}], "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{"topRules", "=", 
     RowBox[{"Apply", "[", 
      RowBox[{"jRules", ",", "topSector"}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"The", " ", "maximal"}], "-", 
     RowBox[{
     "cut", " ", "projector", " ", "removes", " ", "all", " ", "lower", " ", 
      "sectors", " ", "generated", " ", "by", " ", "full", " ", 
      RowBox[{"IBP", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"projectTop", "[", "expr_", "]"}], ":=", 
     RowBox[{"expr", "/.", " ", 
      RowBox[{
       RowBox[{"HoldPattern", "[", 
        RowBox[{"jj_j", "/;", 
         RowBox[{
          RowBox[{"jSector", "[", "jj", "]"}], "=!=", "topSector"}]}], "]"}], 
       ":>", "0"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"topStep", "[", "expr_", "]"}], ":=", 
     RowBox[{"Collectj", "[", 
      RowBox[{
       RowBox[{"projectTop", "[", 
        RowBox[{"expr", "/.", " ", "topRules"}], "]"}], ",", "Together"}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"topReduce", "[", "expr_", "]"}], ":=", 
     RowBox[{"FixedPoint", "[", 
      RowBox[{"topStep", ",", 
       RowBox[{"projectTop", "[", "expr", "]"}], ",", "100"}], "]"}]}], ";"}],
    "\n", 
   RowBox[{
    RowBox[{"nativeReduction", "=", 
     RowBox[{"topReduce", "[", "target", "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"nativeReduction6", "=", 
      RowBox[{"topReduce", "[", "target6", "]"}]}], ";"}], "*)"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"nativeMasters", "=", 
     RowBox[{"MIs", "[", "topSector", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"K_n", " ", "has", " ", "numerator", " ", 
      RowBox[{"u", "^", "n"}]}], ",", 
     RowBox[{
      RowBox[{"with", " ", "u"}], "=", 
      RowBox[{"l1", ".", "v2", "."}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"customMasters", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"j", "[", 
        RowBox[{
        "besselCut", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
         "1", ",", 
         RowBox[{"-", "n"}], ",", "0", ",", "0"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"customReductions", "=", 
     RowBox[{"topReduce", "/@", "customMasters"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"customToNative", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Factor", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"customReductions", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"nativeMasters", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", "customMasters", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Length", "[", "nativeMasters", "]"}]}], "}"}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"targetNative", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Factor", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"nativeReduction", ",", 
          RowBox[{"nativeMasters", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Length", "[", "nativeMasters", "]"}]}], "}"}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"targetCustom", "=", 
     RowBox[{"Factor", "/@", 
      RowBox[{"LinearSolve", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "customToNative", "]"}], ",", 
        "targetNative"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"targetNative6", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Factor", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"nativeReduction6", ",", 
          RowBox[{"nativeMasters", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Length", "[", "nativeMasters", "]"}]}], "}"}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"targetCustom6", "=", 
     RowBox[{"Factor", "/@", 
      RowBox[{"LinearSolve", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "customToNative", "]"}], ",", 
        "targetNative6"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"epsilonCheck", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "-", "d"}], ")"}], "/", "2"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Draft", "-", 
      RowBox[{"recursion", " ", 
       RowBox[{"route", ".", "Reconstruct"}], " ", "the", " ", "local", " ", 
       "solution", " ", "at", " ", "infinity", " ", "from", " ", "the", " ", 
       "displayed", " ", "c_j", " ", "recurrence"}]}], ",", 
     RowBox[{"form", " ", "C", " ", "and", " ", 
      RowBox[{"F", "^", 
       RowBox[{"(", "5", ")"}]}]}], ",", 
     RowBox[{"and", " ", "project", " ", "with", " ", 
      RowBox[{
       RowBox[{"F", "^", 
        RowBox[{"(", "5", ")"}]}], ".", 
       RowBox[{"C", "^", 
        RowBox[{"-", "1."}]}]}], " ", "No", " ", "reduction", " ", 
      "coefficient", " ", "from", " ", "either", " ", "LiteRed", " ", "or", 
      " ", "the", " ", "exact", " ", "certificate", " ", "is", " ", 
      "supplied", " ", "to", " ", "this", " ", 
      RowBox[{"calculation", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"betaDraft", "[", 
      RowBox[{"k_Integer", "?", "Positive"}], "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "epsilonCheck"}]}], ")"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "epsilonCheck"}], "+", "1"}], ")"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"k", "-", "1"}], ")"}]}], " ", 
        RowBox[{"tauCheck", "^", "k"}]}], "+", 
       RowBox[{"2", " ", "epsilonCheck", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "/", "4"}], ")"}], "^", "k"}]}]}], ")"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"jMinDraft", "[", 
      RowBox[{
       RowBox[{"a_Integer", "?", "NonNegative"}], ",", 
       RowBox[{"lambda_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", "a"}], "-", "1", "+", 
      RowBox[{"2", " ", "lambda"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"cDraft", "[", 
      RowBox[{
       RowBox[{"a_Integer", "?", "NonNegative"}], ",", 
       RowBox[{"lambda_Integer", "?", "NonNegative"}], ",", "0"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"cDraft", "[", 
       RowBox[{"a", ",", "lambda", ",", "0"}], "]"}], "=", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"jMinDraft", "[", 
           RowBox[{"a", ",", "lambda"}], "]"}], "+", 
          RowBox[{"2", " ", "epsilonCheck"}], "+", "2"}], ")"}]}], "]"}]}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"cDraft", "[", 
      RowBox[{
       RowBox[{"a_Integer", "?", "NonNegative"}], ",", 
       RowBox[{"lambda_Integer", "?", "NonNegative"}], ",", 
       RowBox[{"j_Integer", "?", "Positive"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"cDraft", "[", 
       RowBox[{"a", ",", "lambda", ",", "j"}], "]"}], "=", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"j", "+", "1"}], ")"}]}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{"lambda", ",", "j"}], "]"}], " ", 
           RowBox[{
            RowBox[{"tauCheck", "^", "j"}], "/", 
            RowBox[{"j", "!"}]}]}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"betaDraft", "[", "k", "]"}], " ", 
             RowBox[{"cDraft", "[", 
              RowBox[{"a", ",", "lambda", ",", 
               RowBox[{"j", "-", "k"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "j"}], "}"}]}], "]"}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "j"}], "+", 
          RowBox[{"jMinDraft", "[", 
           RowBox[{"a", ",", "lambda"}], "]"}], "+", 
          RowBox[{"2", " ", "epsilonCheck"}], "+", "2"}], ")"}]}], "]"}]}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"pairDraft", "[", 
      RowBox[{
       RowBox[{"a_Integer", "?", "NonNegative"}], ",", 
       RowBox[{"lambda_Integer", "?", "NonNegative"}], ",", 
       RowBox[{"b_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"j", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"b", "+", "1", "-", 
            RowBox[{"jMinDraft", "[", 
             RowBox[{"a", ",", "lambda"}], "]"}]}], ")"}], "/", "2"}]}], 
        "}"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"IntegerQ", "[", "j", "]"}], "&&", 
          RowBox[{"j", ">=", "0"}]}], ",", 
         RowBox[{"Factor", "[", 
          RowBox[{"-", 
           RowBox[{"cDraft", "[", 
            RowBox[{"a", ",", "lambda", ",", "j"}], "]"}]}], "]"}], ",", 
         "0"}], "]"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"draftC", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"pairDraft", "[", 
        RowBox[{"a", ",", "0", ",", "b"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "0", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"draftF5", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"pairDraft", "[", 
        RowBox[{"5", ",", "0", ",", "b"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "0", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"draftRow", "=", 
     RowBox[{"Factor", "/@", 
      RowBox[{"Together", "[", 
       RowBox[{"draftF5", ".", 
        RowBox[{"Inverse", "[", "draftC", "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"draftF6", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"pairDraft", "[", 
         RowBox[{"6", ",", "0", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "0", ",", "4"}], "}"}]}], "]"}]}], ";"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"draftRow6", "=", 
      RowBox[{"Factor", "/@", 
       RowBox[{"Together", "[", 
        RowBox[{"draftF6", ".", 
         RowBox[{"Inverse", "[", "draftC", "]"}]}], "]"}]}]}], ";"}], "*)"}], 
   "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{"Independent", " ", "cohomology", " ", 
     RowBox[{"route", ":", 
      RowBox[{
       RowBox[{"construct", " ", "the", " ", "twisted"}], "-", 
       RowBox[{"exact", " ", "certificate", " ", 
        RowBox[{"nabla_omega", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"z", "^", "2"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z", "^", "2"}], "+", "tau"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", 
             RowBox[{"z", "^", "2"}]}], "-", "3"}], ")"}]}], "]"}], " ", 
        "directly", " ", "from", " ", "the", " ", 
        RowBox[{"twist", "."}]}]}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"certificateDenominator", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"zz", "^", "2"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"zz", "^", "2"}], "+", "tauCheck"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"zz", "^", "2"}]}], "-", "3"}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"twistLogDerivative", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "zz", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"epsilonCheck", "-", 
           RowBox[{"1", "/", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"zz", "^", "2"}]}], ")"}]}]}], "-", 
       RowBox[{"2", " ", "zz", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"epsilonCheck", "+", 
           RowBox[{"1", "/", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"zz", "^", "2"}], "+", "tauCheck"}], ")"}]}]}], "-", 
       RowBox[{"8", " ", "epsilonCheck", " ", 
        RowBox[{"zz", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"zz", "^", "2"}]}], "-", "3"}], ")"}]}]}]}], ")"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"certificatePolynomial", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{"Together", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"certificateDenominator", ",", "zz"}], "]"}], "+", 
        RowBox[{"twistLogDerivative", " ", "certificateDenominator"}]}], 
       "]"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"expectedCertificate", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "+", "7"}], ")"}], " ", "tauCheck"}], "-", 
          RowBox[{"3", " ", "d"}], "+", "9"}], ")"}], " ", "zz"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "d"}], "-", 
          RowBox[{"6", " ", "tauCheck"}], "-", "7"}], ")"}], " ", 
        RowBox[{"zz", "^", "3"}]}], "-", 
       RowBox[{"4", " ", "d", " ", 
        RowBox[{"zz", "^", "5"}]}]}], ")"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"certificateDifference", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{"Together", "[", 
       RowBox[{"certificatePolynomial", "-", "expectedCertificate"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Multiplication", " ", "of", " ", "the", " ", "same", " ", "global", " ",
       "primitive", " ", "by", " ", "z", " ", "gives", " ", "an", " ", 
      "independent", " ", "even"}], "-", 
     RowBox[{"sector", " ", "certificate", " ", "for", " ", "K_", "6."}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"certificatePolynomial6", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{"Together", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"zz", " ", "certificateDenominator"}], ",", "zz"}], "]"}], 
        "+", 
        RowBox[{
        "twistLogDerivative", " ", "zz", " ", "certificateDenominator"}]}], 
       "]"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"expectedCertificate6", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "tauCheck"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "+", "14"}], ")"}], " ", "tauCheck"}], "-", 
          RowBox[{"3", " ", "d"}], "+", "6"}], ")"}], " ", 
        RowBox[{"zz", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "d"}], "-", 
          RowBox[{"16", " ", "tauCheck"}], "-", "7"}], ")"}], " ", 
        RowBox[{"zz", "^", "4"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}], " ", 
        RowBox[{"zz", "^", "6"}]}]}], ")"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"certificateDifference6", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{"Together", "[", 
       RowBox[{"certificatePolynomial6", "-", "expectedCertificate6"}], "]"}],
       "]"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"coefficientZ1", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"certificatePolynomial", ",", "zz", ",", "1"}], "]"}]}], "/", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"certificatePolynomial", ",", "zz", ",", "5"}], "]"}]}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"coefficientZ3", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"certificatePolynomial", ",", "zz", ",", "3"}], "]"}]}], "/", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"certificatePolynomial", ",", "zz", ",", "5"}], "]"}]}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"certificateRow", "=", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "coefficientZ1", ",", "0", ",", "coefficientZ3", ",", "0"}], 
      "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"certificateRow6", "=", 
     RowBox[{"Factor", "/@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"certificatePolynomial6", ",", "zz", ",", "b"}], "]"}]}], 
         "/", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"certificatePolynomial6", ",", "zz", ",", "6"}], "]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"draftCertificateDifference", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Factor", "[", 
        RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}], "/@", 
      RowBox[{"(", 
       RowBox[{"draftRow", "-", "certificateRow"}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"draftCertificateDifference6", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Factor", "[", 
        RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}], "/@", 
      RowBox[{"(", 
       RowBox[{"draftRow6", "-", "certificateRow6"}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"tauExpr", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "mu"}], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"gam", "^", "2"}], "-", "1"}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", "mu"}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"certificatePrediction", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"Factor", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"mu", "^", "2"}], " ", "coefficientZ1"}], "/.", " ", 
         RowBox[{"tauCheck", "->", "tauExpr"}]}], "]"}], ",", "0", ",", 
       RowBox[{"Factor", "[", 
        RowBox[{
         RowBox[{"mu", " ", "coefficientZ3"}], "/.", " ", 
         RowBox[{"tauCheck", "->", "tauExpr"}]}], "]"}], ",", "0"}], "}"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"draftPrediction", "=", 
     RowBox[{"Factor", "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"mu", "^", 
            RowBox[{"(", 
             RowBox[{"5", "/", "2"}], ")"}]}], " ", 
           RowBox[{"draftRow", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"mu", "^", "2"}], " ", 
           RowBox[{"draftRow", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"mu", "^", 
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}]}], " ", 
           RowBox[{"draftRow", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], ",", 
          RowBox[{"mu", " ", 
           RowBox[{"draftRow", "[", 
            RowBox[{"[", "4", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"mu", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], " ", 
           RowBox[{"draftRow", "[", 
            RowBox[{"[", "5", "]"}], "]"}]}]}], "}"}], "/.", " ", 
        RowBox[{"tauCheck", "->", "tauExpr"}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"liteRedDraftDifference", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Factor", "[", 
        RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}], "/@", 
      RowBox[{"(", 
       RowBox[{"targetCustom", "-", "draftPrediction"}], ")"}]}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"liteRedCertificateDifference", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Factor", "[", 
        RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}], "/@", 
      RowBox[{"(", 
       RowBox[{"targetCustom", "-", "certificatePrediction"}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"certificatePrediction6", "=", 
      RowBox[{"Factor", "/@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"mu", "^", "3"}], " ", 
            RowBox[{"certificateRow6", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"mu", "^", 
             RowBox[{"(", 
              RowBox[{"5", "/", "2"}], ")"}]}], " ", 
            RowBox[{"certificateRow6", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"mu", "^", "2"}], " ", 
            RowBox[{"certificateRow6", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"mu", "^", 
             RowBox[{"(", 
              RowBox[{"3", "/", "2"}], ")"}]}], " ", 
            RowBox[{"certificateRow6", "[", 
             RowBox[{"[", "4", "]"}], "]"}]}], ",", 
           RowBox[{"mu", " ", 
            RowBox[{"certificateRow6", "[", 
             RowBox[{"[", "5", "]"}], "]"}]}]}], "}"}], "/.", " ", 
         RowBox[{"tauCheck", "->", "tauExpr"}]}], ")"}]}]}], ";", "\n", 
     RowBox[{"draftPrediction6", "=", 
      RowBox[{"Factor", "/@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"mu", "^", "3"}], " ", 
            RowBox[{"draftRow6", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"mu", "^", 
             RowBox[{"(", 
              RowBox[{"5", "/", "2"}], ")"}]}], " ", 
            RowBox[{"draftRow6", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"mu", "^", "2"}], " ", 
            RowBox[{"draftRow6", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"mu", "^", 
             RowBox[{"(", 
              RowBox[{"3", "/", "2"}], ")"}]}], " ", 
            RowBox[{"draftRow6", "[", 
             RowBox[{"[", "4", "]"}], "]"}]}], ",", 
           RowBox[{"mu", " ", 
            RowBox[{"draftRow6", "[", 
             RowBox[{"[", "5", "]"}], "]"}]}]}], "}"}], "/.", " ", 
         RowBox[{"tauCheck", "->", "tauExpr"}]}], ")"}]}]}], ";", "\n", 
     RowBox[{"liteRedDraftDifference6", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Factor", "[", 
         RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}], "/@", 
       RowBox[{"(", 
        RowBox[{"targetCustom6", "-", "draftPrediction6"}], ")"}]}]}], ";", 
     "\n", 
     RowBox[{"liteRedCertificateDifference6", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Factor", "[", 
         RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}], "/@", 
       RowBox[{"(", 
        RowBox[{"targetCustom6", "-", "certificatePrediction6"}], ")"}]}]}], 
     ";"}], "*)"}], "\n", "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<LITERED_LOADER=\>\"", ",", "liteRedPath"}], "]"}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<DENOMINATORS=\>\"", ",", 
      RowBox[{"InputForm", "[", 
       RowBox[{"Ds", "[", "besselCut", "]"}], "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<CUT_FLAGS=\>\"", ",", 
      RowBox[{"InputForm", "[", 
       RowBox[{"CutDs", "[", "besselCut", "]"}], "]"}]}], "]"}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<TARGET=\>\"", ",", 
      RowBox[{"InputForm", "[", "target", "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<TARGET_EVEN=\>\"", ",", 
      RowBox[{"InputForm", "[", "target6", "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<NATIVE_MASTERS=\>\"", ",", 
      RowBox[{"InputForm", "[", "nativeMasters", "]"}]}], "]"}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<MONOMIAL_MASTERS=\>\"", ",", 
      RowBox[{"InputForm", "[", "customMasters", "]"}]}], "]"}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<BASIS_CHANGE_DETERMINANT=\>\"", ",", 
      RowBox[{"InputForm", "[", 
       RowBox[{"Factor", "[", 
        RowBox[{"Det", "[", "customToNative", "]"}], "]"}], "]"}]}], "]"}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<DRAFT_C_DETERMINANT=\>\"", ",", 
      RowBox[{"InputForm", "[", 
       RowBox[{"Factor", "[", 
        RowBox[{"Det", "[", "draftC", "]"}], "]"}], "]"}]}], "]"}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<DRAFT_F5=\>\"", ",", 
      RowBox[{"InputForm", "[", "draftF5", "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<DRAFT_RECURSION_ROW=\>\"", ",", 
      RowBox[{"InputForm", "[", "draftRow", "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<DRAFT_RECURSION_ROW_EVEN=\>\"", ",", 
      RowBox[{"InputForm", "[", "draftRow6", "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<TWISTED_EXACT_CERTIFICATE=\>\"", ",", 
      RowBox[{"InputForm", "[", "certificatePolynomial", "]"}]}], "]"}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<CERTIFICATE_DIFFERENCE=\>\"", ",", 
      RowBox[{"InputForm", "[", "certificateDifference", "]"}]}], "]"}], 
    ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<TWISTED_EXACT_CERTIFICATE_EVEN=\>\"", ",", 
       RowBox[{"InputForm", "[", "certificatePolynomial6", "]"}]}], "]"}], 
     ";", "\n", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<CERTIFICATE_DIFFERENCE_EVEN=\>\"", ",", 
       RowBox[{"InputForm", "[", "certificateDifference6", "]"}]}], "]"}], 
     ";"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<DRAFT_MINUS_CERTIFICATE=\>\"", ",", 
      RowBox[{"InputForm", "[", "draftCertificateDifference", "]"}]}], "]"}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<DRAFT_MINUS_CERTIFICATE_EVEN=\>\"", ",", 
      RowBox[{"InputForm", "[", "draftCertificateDifference6", "]"}]}], "]"}],
     ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<LITERED_COEFFICIENTS=\>\"", ",", 
      RowBox[{"InputForm", "[", "targetCustom", "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<DRAFT_RECURSION_COEFFICIENTS=\>\"", ",", 
      RowBox[{"InputForm", "[", "draftPrediction", "]"}]}], "]"}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<CERTIFICATE_COEFFICIENTS=\>\"", ",", 
      RowBox[{"InputForm", "[", 
       RowBox[{"Factor", "/@", "certificatePrediction"}], "]"}]}], "]"}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<LITERED_MINUS_DRAFT=\>\"", ",", 
      RowBox[{"InputForm", "[", "liteRedDraftDifference", "]"}]}], "]"}], 
    ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<LITERED_MINUS_CERTIFICATE=\>\"", ",", 
       RowBox[{"InputForm", "[", "liteRedCertificateDifference", "]"}]}], 
      "]"}], ";", "\n", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<LITERED_COEFFICIENTS_EVEN=\>\"", ",", 
       RowBox[{"InputForm", "[", "targetCustom6", "]"}]}], "]"}], ";", "\n", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<DRAFT_RECURSION_COEFFICIENTS_EVEN=\>\"", ",", 
       RowBox[{"InputForm", "[", "draftPrediction6", "]"}]}], "]"}], ";", 
     "\n", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<CERTIFICATE_COEFFICIENTS_EVEN=\>\"", ",", 
       RowBox[{"InputForm", "[", "certificatePrediction6", "]"}]}], "]"}], 
     ";", "\n", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<LITERED_MINUS_DRAFT_EVEN=\>\"", ",", 
       RowBox[{"InputForm", "[", "liteRedDraftDifference6", "]"}]}], "]"}], 
     ";", "\n", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<LITERED_MINUS_CERTIFICATE_EVEN=\>\"", ",", 
       RowBox[{"InputForm", "[", "liteRedCertificateDifference6", "]"}]}], 
      "]"}], ";"}], "*)"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"certificateDifference", "===", "0"}], "&&", 
        RowBox[{"certificateDifference6", "===", "0"}], "&&", 
        RowBox[{"draftCertificateDifference", "===", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", "5"}], "]"}]}], "&&", 
        RowBox[{"draftCertificateDifference6", "===", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", "5"}], "]"}]}], "&&", 
        RowBox[{"liteRedDraftDifference", "===", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", "5"}], "]"}]}], "&&", 
        RowBox[{"liteRedCertificateDifference", "===", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", "5"}], "]"}]}], "&&", 
        RowBox[{"liteRedDraftDifference6", "===", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", "5"}], "]"}]}], "&&", 
        RowBox[{"liteRedCertificateDifference6", "===", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", "5"}], "]"}]}]}], ",", 
       RowBox[{"Print", "[", "\"\<CHECK=PASS\>\"", "]"}], ",", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<CHECK=FAIL\>\"", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Quit", "[", "3", "]"}]}]}], "]"}], ";"}], "*)"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"Quit", "[", "]"}], ";"}], "\n"}]}]], "Input",
 CellChangeTimes->{{4.0002118655984898`*^9, 
  4.0002118820462112`*^9}},ExpressionUUID->"5064c73a-7265-4970-bf6c-\
c792349c6767"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Empty file, template will be generated\"\>"], "Print",ExpressionUUID->"32d0079c-06cc-4950-b6a5-cf902b40c885"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"**************** \"\>", "\[InvisibleSpace]", 
   StyleBox["\<\"LiteRed v2.026\[Beta]\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    FrontFaceColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    BackFaceColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    GraphicsColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    FontWeight->Bold,
    FontColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]]], 
   "\[InvisibleSpace]", "\<\" ********************\\nAuthor: Roman N. Lee, \
Budker Institute of Nuclear Physics, Novosibirsk.\\nRelease Date: \
????-??-??\\nTimestamp: Mon 23 Feb 2026 01:13:49\\nRead \
from:/Users/saptaswaghosh/LiteRed2/Source/LiteRed2026.m \
(CRC32:546262210,{2340977437, 3317197336, 1063727846})\\n\\nLiteRed stands \
for \"\>", "\[InvisibleSpace]", 
   StyleBox["\<\"L\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    FrontFaceColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    BackFaceColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    GraphicsColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    FontColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]]], "\[InvisibleSpace]", "\<\"oop \"\>", 
   "\[InvisibleSpace]", 
   StyleBox["\<\"i\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    FrontFaceColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    BackFaceColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    GraphicsColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    FontColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]]], "\[InvisibleSpace]", "\<\"n\"\>", "\[InvisibleSpace]", 
   StyleBox["\<\"te\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    FrontFaceColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    BackFaceColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    GraphicsColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    FontColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]]], "\[InvisibleSpace]", "\<\"grals \"\>", 
   "\[InvisibleSpace]", 
   StyleBox["\<\"Red\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    FrontFaceColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    BackFaceColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    GraphicsColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    FontColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]]], 
   "\[InvisibleSpace]", "\<\"uction.\\nThe package is designed for the search \
and application of the Integration-By-Part reduction rules. It also contains \
some other useful tools.\\n\\nSee ?LiteRed`* for a list of functions. \"\>"}],
  
  SequenceForm["**************** ", 
   Style["LiteRed v2.026\[Beta]", {Bold, 
     RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]]}], 
   " ********************\nAuthor: Roman N. Lee, Budker Institute of Nuclear \
Physics, Novosibirsk.\nRelease Date: ????-??-??\nTimestamp: Mon 23 Feb 2026 \
01:13:49\nRead from:/Users/saptaswaghosh/LiteRed2/Source/LiteRed2026.m \
(CRC32:546262210,{2340977437, 3317197336, 1063727846})\n\nLiteRed stands for \
", 
   Style["L", {
     RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]]}], "oop ", 
   Style["i", {
     RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]]}], "n", 
   Style["te", {
     RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]]}], "grals ", 
   Style["Red", {
     RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]]}], 
   "uction.\nThe package is designed for the search and application of the \
Integration-By-Part reduction rules. It also contains some other useful \
tools.\n\nSee ?LiteRed`* for a list of functions. "],
  Editable->False]], "Print",ExpressionUUID->"ce7e2157-b119-493d-9eeb-\
d753b13801c1"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDim", "[", "d", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Declare", "[", 
  RowBox[{
   RowBox[{"{", 
    TagBox[
     FrameBox["\<\"\\!\\(\\*SubscriptBox[\\(l\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(l\\), \\(2\\)]\\),\[Ellipsis]\"\>"],
     "Placeholder"], "}"}], ",", "Vector", ",", 
   RowBox[{"{", 
    TagBox[
     FrameBox["\<\"s,t,u,...\"\>"],
     "Placeholder"], "}"}], ",", "Number"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetConstraints", "[", 
  RowBox[{
   RowBox[{"{", 
    TagBox[
     FrameBox["\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\),\[Ellipsis]\"\>"],
     "Placeholder"], "}"}], ",", "\[IndentingNewLine]", 
   TagBox[
    FrameBox["\<\"sp[\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)]=\[Ellipsis];\
\[Ellipsis]\"\>"],
    "Placeholder"]}], "]"}]}], "Input",
 GeneratedCell->True,
 CellAutoOverwrite->
  True,ExpressionUUID->"c600357d-22df-4a5c-85a1-0abe7436ecdc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NewDsBasis", "[", 
   RowBox[{
    TagBox[
     FrameBox["\<\"nm\"\>"],
     "Placeholder"], ",", 
    RowBox[{"{", 
     TagBox[
      FrameBox["\<\"denominators\"\>"],
      "Placeholder"], "}"}], ",", 
    RowBox[{"{", 
     TagBox[
      FrameBox["\<\"\\!\\(\\*SubscriptBox[\\(l\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(l\\), \\(2\\)]\\),\[Ellipsis]\"\>"],
      "Placeholder"], "}"}], ",", 
    RowBox[{"Directory", "\[Rule]", 
     TagBox[
      FrameBox["\<\"directory\"\>"],
      "Placeholder"]}], ",", 
    RowBox[{"SectorsPattern", "\[Rule]", 
     RowBox[{"{", 
      TagBox[
       FrameBox["\<\"__,\[Ellipsis],0\"\>"],
       "Placeholder"], "}"}]}], ",", 
    RowBox[{"FindSymmetries", "\[Rule]", "True"}]}], "]"}], ";"}]], "Input",
 GeneratedCell->True,
 CellAutoOverwrite->
  True,ExpressionUUID->"3b340303-a268-4132-ab44-58568e396e21"],

Cell[BoxData[
 RowBox[{"SolvejSector", "[", 
  TagBox[
   FrameBox["\<\"nm\"\>"],
   "Placeholder"], "]"}]], "Input",
 GeneratedCell->True,
 CellAutoOverwrite->
  True,ExpressionUUID->"adfdbc87-0917-4e91-847d-5e3b41f2a156"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiskSave", "[", 
  TagBox[
   FrameBox["\<\"nm\"\>"],
   "Placeholder"], "]"}]], "Input",
 GeneratedCell->True,
 CellAutoOverwrite->
  True,ExpressionUUID->"f29f4c2f-8f24-4b07-b874-4dff5f7ab52d"],

Cell[CellGroupData[{

Cell[BoxData["\<\"besselCut is valid basis.\\n    Ds[besselCut] \[LongDash] \
denominators,\\n    SPs[besselCut] \[LongDash] scalar products involving loop \
momenta,\\n    LMs[besselCut] \[LongDash] loop momenta,\\n    EMs[besselCut] \
\[LongDash] external momenta,\\n    Parameters[besselCut] \[LongDash] \
parameters (invariants, masses, dimension),\\n    Toj[besselCut] \[LongDash] \
rules to transform scalar products to denominators,\\n    CutDs[besselCut] \
\[LongDash] flag vector of cut denominators.\"\>"], "Print",ExpressionUUID->\
"6bd69106-47c0-4ccd-90a8-a25c91b975f8"],

Cell[BoxData[
 StyleBox["\<\"Generating IBP\[Ellipsis]\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",ExpressionUUID->"99a9f9b0-f0dd-4def-bd5b-\
d182f8824837"],

Cell[BoxData["\<\"Identities are generated.\\n    IBP[besselCut] \[LongDash] \
integration-by-part identities,\\n    LI[besselCut] \[LongDash] Lorentz \
invariance identities.\"\>"], "Print",ExpressionUUID->"5071e1c0-d997-4680-\
9eed-7639d0038e54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "besselCut", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
     ",", "0", ",", "0", ",", "0"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`besselCut, 1, 1, 1, 1, 1, 1, 0, 0, 0]],
  Editable->False]], "Print",ExpressionUUID->"f7eecd6a-1427-4968-9919-\
97df255009ae"],

Cell[BoxData["\<\"Finished in 4 seconds.\\n    jRules[besselCut, 1, 1, 1, 1, \
1, 1, 0, 0, 0] \[LongDash] reduction rules for the sector.\\n    \
MIs[besselCut] \[LongDash] list of master integrals appended with 5 integrals \
(j[besselCut, 1, 1, 1, 1, 1, 1, 0, 0, 0], j[besselCut, 1, 1, 1, 1, 1, 2, 0, \
0, 0], j[besselCut, 1, 1, 1, 1, 2, 1, 0, 0, 0], j[besselCut, 1, 2, 1, 1, 1, \
1, 0, 0, 0], j[besselCut, 2, 1, 1, 1, 1, 1, 0, 0, 0]).\"\>"], "Print",Expressi\
onUUID->"b466a55b-6b14-4408-b728-ae85ff7354e4"],

Cell[BoxData["\<\"The directory BasisDirectory[besselCut] has been created.\"\
\>"], "Print",ExpressionUUID->"5c1fbd1c-0122-4432-9881-717f8fa79cd6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LITERED_LOADER=\"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/saptaswaghosh/LiteRed2/Source/LiteRed2026.m\"\>"}],
  SequenceForm[
  "LITERED_LOADER=", "/Users/saptaswaghosh/LiteRed2/Source/LiteRed2026.m"],
  Editable->False]], "Print",ExpressionUUID->"23fb3464-4b53-4db6-9022-\
0bff876d34fa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DENOMINATORS=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "mu"}], " ", "+", " ", 
        RowBox[{"sp", "[", 
         RowBox[{"l1", ",", " ", "l1"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"-", "mu"}], " ", "+", " ", 
        RowBox[{"sp", "[", 
         RowBox[{"l2", ",", " ", "l2"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"-", "mu"}], " ", "+", " ", 
        RowBox[{"sp", "[", 
         RowBox[{
          RowBox[{"l1", " ", "-", " ", "q"}], ",", " ", 
          RowBox[{"l1", " ", "-", " ", "q"}]}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"-", "mu"}], " ", "+", " ", 
        RowBox[{"sp", "[", 
         RowBox[{
          RowBox[{"l1", " ", "+", " ", "l2"}], ",", " ", 
          RowBox[{"l1", " ", "+", " ", "l2"}]}], "]"}]}], ",", " ", 
       RowBox[{"sp", "[", 
        RowBox[{"l1", ",", " ", "v1"}], "]"}], ",", " ", 
       RowBox[{"sp", "[", 
        RowBox[{"l2", ",", " ", "v2"}], "]"}], ",", " ", 
       RowBox[{"sp", "[", 
        RowBox[{"l1", ",", " ", "v2"}], "]"}], ",", " ", 
       RowBox[{"sp", "[", 
        RowBox[{"l2", ",", " ", "v1"}], "]"}], ",", " ", 
       RowBox[{"sp", "[", 
        RowBox[{"l2", ",", " ", "q"}], "]"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{-$CellContext`mu + 
      Vectors`sp[$CellContext`l1, $CellContext`l1], -$CellContext`mu + 
      Vectors`sp[$CellContext`l2, $CellContext`l2], -$CellContext`mu + 
      Vectors`sp[$CellContext`l1 - $CellContext`q, $CellContext`l1 - \
$CellContext`q], -$CellContext`mu + 
      Vectors`sp[$CellContext`l1 + $CellContext`l2, $CellContext`l1 + \
$CellContext`l2], 
      Vectors`sp[$CellContext`l1, $CellContext`v1], 
      Vectors`sp[$CellContext`l2, $CellContext`v2], 
      Vectors`sp[$CellContext`l1, $CellContext`v2], 
      Vectors`sp[$CellContext`l2, $CellContext`v1], 
      Vectors`sp[$CellContext`l2, $CellContext`q]}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["DENOMINATORS=", 
   InputForm[{-$CellContext`mu + 
     Vectors`sp[$CellContext`l1, $CellContext`l1], -$CellContext`mu + 
     Vectors`sp[$CellContext`l2, $CellContext`l2], -$CellContext`mu + 
     Vectors`sp[$CellContext`l1 - $CellContext`q, $CellContext`l1 - \
$CellContext`q], -$CellContext`mu + 
     Vectors`sp[$CellContext`l1 + $CellContext`l2, $CellContext`l1 + \
$CellContext`l2], 
     Vectors`sp[$CellContext`l1, $CellContext`v1], 
     Vectors`sp[$CellContext`l2, $CellContext`v2], 
     Vectors`sp[$CellContext`l1, $CellContext`v2], 
     Vectors`sp[$CellContext`l2, $CellContext`v1], 
     Vectors`sp[$CellContext`l2, $CellContext`q]}]],
  Editable->False]], "Print",ExpressionUUID->"cc155ec1-9c62-4e6f-bb92-\
b5f379b84b19"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"CUT_FLAGS=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
      "1", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", 
       " ", "1", ",", " ", "0", ",", " ", "0", ",", " ", "0"}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{1, 1, 1, 1, 1, 1, 0, 0, 0}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["CUT_FLAGS=", 
   InputForm[{1, 1, 1, 1, 1, 1, 0, 0, 0}]],
  Editable->False]], "Print",ExpressionUUID->"2b505c5c-b990-4988-bfd3-\
eb69dd5abc05"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"TARGET=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"j", "[", 
      RowBox[{
      "besselCut", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", "1",
        ",", " ", "1", ",", " ", "1", ",", " ", 
       RowBox[{"-", "5"}], ",", " ", "0", ",", " ", "0"}], "]"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[
     LiteRed`j[$CellContext`besselCut, 1, 1, 1, 1, 1, 1, -5, 0, 0]],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["TARGET=", 
   InputForm[
    LiteRed`j[$CellContext`besselCut, 1, 1, 1, 1, 1, 1, -5, 0, 0]]],
  Editable->False]], "Print",ExpressionUUID->"26155f5d-b765-4769-b8be-\
1ff24f2b494d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"TARGET_EVEN=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["target6",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[$CellContext`target6],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["TARGET_EVEN=", 
   InputForm[$CellContext`target6]],
  Editable->False]], "Print",ExpressionUUID->"c47d9dec-3c5f-4601-83ac-\
a097ee4f6f97"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NATIVE_MASTERS=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"j", "[", 
        RowBox[{
        "besselCut", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", 
         "1", ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", " ", "0", ",",
          " ", "0"}], "]"}], ",", " ", 
       RowBox[{"j", "[", 
        RowBox[{
        "besselCut", ",", " ", "2", ",", " ", "1", ",", " ", "1", ",", " ", 
         "1", ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", " ", "0", ",",
          " ", "0"}], "]"}], ",", " ", 
       RowBox[{"j", "[", 
        RowBox[{
        "besselCut", ",", " ", "1", ",", " ", "2", ",", " ", "1", ",", " ", 
         "1", ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", " ", "0", ",",
          " ", "0"}], "]"}], ",", " ", 
       RowBox[{"j", "[", 
        RowBox[{
        "besselCut", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", 
         "1", ",", " ", "2", ",", " ", "1", ",", " ", "0", ",", " ", "0", ",",
          " ", "0"}], "]"}], ",", " ", 
       RowBox[{"j", "[", 
        RowBox[{
        "besselCut", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", 
         "1", ",", " ", "1", ",", " ", "2", ",", " ", "0", ",", " ", "0", ",",
          " ", "0"}], "]"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{
      LiteRed`j[$CellContext`besselCut, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
      LiteRed`j[$CellContext`besselCut, 2, 1, 1, 1, 1, 1, 0, 0, 0], 
      LiteRed`j[$CellContext`besselCut, 1, 2, 1, 1, 1, 1, 0, 0, 0], 
      LiteRed`j[$CellContext`besselCut, 1, 1, 1, 1, 2, 1, 0, 0, 0], 
      LiteRed`j[$CellContext`besselCut, 1, 1, 1, 1, 1, 2, 0, 0, 0]}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["NATIVE_MASTERS=", 
   InputForm[{
     LiteRed`j[$CellContext`besselCut, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
     LiteRed`j[$CellContext`besselCut, 2, 1, 1, 1, 1, 1, 0, 0, 0], 
     LiteRed`j[$CellContext`besselCut, 1, 2, 1, 1, 1, 1, 0, 0, 0], 
     LiteRed`j[$CellContext`besselCut, 1, 1, 1, 1, 2, 1, 0, 0, 0], 
     LiteRed`j[$CellContext`besselCut, 1, 1, 1, 1, 1, 2, 0, 0, 0]}]],
  Editable->False]], "Print",ExpressionUUID->"6870f324-8667-4945-b007-\
fbf3c37aefcd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"MONOMIAL_MASTERS=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"j", "[", 
        RowBox[{
        "besselCut", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", 
         "1", ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", " ", "0", ",",
          " ", "0"}], "]"}], ",", " ", 
       RowBox[{"j", "[", 
        RowBox[{
        "besselCut", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", 
         "1", ",", " ", "1", ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "0"}], "]"}], ",", " ", 
       
       RowBox[{"j", "[", 
        RowBox[{
        "besselCut", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", 
         "1", ",", " ", "1", ",", " ", "1", ",", " ", 
         RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "0"}], "]"}], ",", " ", 
       
       RowBox[{"j", "[", 
        RowBox[{
        "besselCut", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", 
         "1", ",", " ", "1", ",", " ", "1", ",", " ", 
         RowBox[{"-", "3"}], ",", " ", "0", ",", " ", "0"}], "]"}], ",", " ", 
       
       RowBox[{"j", "[", 
        RowBox[{
        "besselCut", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", 
         "1", ",", " ", "1", ",", " ", "1", ",", " ", 
         RowBox[{"-", "4"}], ",", " ", "0", ",", " ", "0"}], "]"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{
      LiteRed`j[$CellContext`besselCut, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
      LiteRed`j[$CellContext`besselCut, 1, 1, 1, 1, 1, 1, -1, 0, 0], 
      LiteRed`j[$CellContext`besselCut, 1, 1, 1, 1, 1, 1, -2, 0, 0], 
      LiteRed`j[$CellContext`besselCut, 1, 1, 1, 1, 1, 1, -3, 0, 0], 
      LiteRed`j[$CellContext`besselCut, 1, 1, 1, 1, 1, 1, -4, 0, 0]}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["MONOMIAL_MASTERS=", 
   InputForm[{
     LiteRed`j[$CellContext`besselCut, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
     LiteRed`j[$CellContext`besselCut, 1, 1, 1, 1, 1, 1, -1, 0, 0], 
     LiteRed`j[$CellContext`besselCut, 1, 1, 1, 1, 1, 1, -2, 0, 0], 
     LiteRed`j[$CellContext`besselCut, 1, 1, 1, 1, 1, 1, -3, 0, 0], 
     LiteRed`j[$CellContext`besselCut, 1, 1, 1, 1, 1, 1, -4, 0, 0]}]],
  Editable->False]], "Print",ExpressionUUID->"9913e61b-ab21-4aa5-8da7-\
2e92fe043bc8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BASIS_CHANGE_DETERMINANT=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "*", 
        RowBox[{"mu", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", "*", "mu"}], " ", "+", " ", "s"}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "*", 
            RowBox[{"gam", "^", "2"}], "*", "mu"}], " ", "-", " ", "s", " ", 
           "+", " ", 
           RowBox[{
            RowBox[{"gam", "^", "2"}], "*", "s"}]}], ")"}], "^", "2"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "mu"}], " ", "+", " ", 
           RowBox[{"4", "*", 
            RowBox[{"gam", "^", "2"}], "*", "mu"}], " ", "-", " ", "s", " ", 
           "+", " ", 
           RowBox[{
            RowBox[{"gam", "^", "2"}], "*", "s"}]}], ")"}], "^", "2"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"512", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], " ", "+", " ", "d"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], " ", "+", " ", "d"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "+", " ", "d"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], " ", "+", " ", "d"}], ")"}], "*", "gam", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", "mu"}], " ", "+", " ", "s"}], ")"}]}], ")"}]}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[
    Rational[3, 
       512] (-4 + $CellContext`d)^(-1) (-3 + $CellContext`d)^(-1) (-2 + \
$CellContext`d)^(-1) (-1 + $CellContext`d)^(-1) $CellContext`gam^(-1) \
$CellContext`mu^4 (2 $CellContext`mu + $CellContext`s)^(-1) (
      4 $CellContext`mu + $CellContext`s) (
       4 $CellContext`gam^2 $CellContext`mu - $CellContext`s + \
$CellContext`gam^2 $CellContext`s)^2 (-$CellContext`mu + 
       4 $CellContext`gam^2 $CellContext`mu - $CellContext`s + \
$CellContext`gam^2 $CellContext`s)^2],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["BASIS_CHANGE_DETERMINANT=", 
   InputForm[
   Rational[3, 
      512] (-4 + $CellContext`d)^(-1) (-3 + $CellContext`d)^(-1) (-2 + \
$CellContext`d)^(-1) (-1 + $CellContext`d)^(-1) $CellContext`gam^(-1) \
$CellContext`mu^4 (2 $CellContext`mu + $CellContext`s)^(-1) (
     4 $CellContext`mu + $CellContext`s) (
      4 $CellContext`gam^2 $CellContext`mu - $CellContext`s + \
$CellContext`gam^2 $CellContext`s)^2 (-$CellContext`mu + 
      4 $CellContext`gam^2 $CellContext`mu - $CellContext`s + \
$CellContext`gam^2 $CellContext`s)^2]],
  Editable->False]], "Print",ExpressionUUID->"b014325f-90de-4d8b-91df-\
5cc98bcb370b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DRAFT_C_DETERMINANT=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], " ", "+", " ", "d"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], " ", "+", " ", "d"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], " ", "+", " ", "d"}], ")"}], "*", "tauCheck", 
        "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "tauCheck"}], ")"}], "^", "4"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", "+", " ", 
           RowBox[{"4", "*", "tauCheck"}]}], ")"}], "^", "4"}]}], ")"}], "/", 
      
      RowBox[{"(", 
       RowBox[{"262144", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], " ", "+", " ", "d"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10"}], " ", "+", " ", "d"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], " ", "+", " ", "d"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], " ", "+", " ", "d"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], " ", "+", " ", "d"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], " ", "+", " ", "d"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "+", " ", "d"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], " ", "+", " ", "d"}], ")"}]}], ")"}]}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[
    Rational[-3, 
       262144] (-11 + $CellContext`d)^(-1) (-10 + $CellContext`d)^(-1) (-9 + \
$CellContext`d)^(-1) (-8 + $CellContext`d)^(-1) (-7 + $CellContext`d)^(-1) \
(-6 + $CellContext`d)^(-1) (-5 + $CellContext`d) (-4 + $CellContext`d) (-3 + \
$CellContext`d) (-2 + $CellContext`d)^(-1) (-1 + $CellContext`d)^(-1) \
$CellContext`tauCheck (1 + $CellContext`tauCheck)^4 (3 + 
       4 $CellContext`tauCheck)^4],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["DRAFT_C_DETERMINANT=", 
   InputForm[
   Rational[-3, 
      262144] (-11 + $CellContext`d)^(-1) (-10 + $CellContext`d)^(-1) (-9 + \
$CellContext`d)^(-1) (-8 + $CellContext`d)^(-1) (-7 + $CellContext`d)^(-1) \
(-6 + $CellContext`d)^(-1) (-5 + $CellContext`d) (-4 + $CellContext`d) (-3 + \
$CellContext`d) (-2 + $CellContext`d)^(-1) (-1 + $CellContext`d)^(-1) \
$CellContext`tauCheck (1 + $CellContext`tauCheck)^4 (3 + 
      4 $CellContext`tauCheck)^4]],
  Editable->False]], "Print",ExpressionUUID->"3840f8fb-2b00-4668-991c-\
aa7c70fbe6b1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DRAFT_F5=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{"0", ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "16"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1440", " ", "-", " ", 
           RowBox[{"2112", "*", "d"}], " ", "+", " ", 
           RowBox[{"1111", "*", 
            RowBox[{"d", "^", "2"}]}], " ", "-", " ", 
           RowBox[{"249", "*", 
            RowBox[{"d", "^", "3"}]}], " ", "+", " ", 
           RowBox[{"20", "*", 
            RowBox[{"d", "^", "4"}]}], " ", "+", " ", 
           RowBox[{"3360", "*", "tauCheck"}], " ", "-", " ", 
           RowBox[{"4192", "*", "d", "*", "tauCheck"}], " ", "+", " ", 
           RowBox[{"1954", "*", 
            RowBox[{"d", "^", "2"}], "*", "tauCheck"}], " ", "-", " ", 
           RowBox[{"400", "*", 
            RowBox[{"d", "^", "3"}], "*", "tauCheck"}], " ", "+", " ", 
           RowBox[{"30", "*", 
            RowBox[{"d", "^", "4"}], "*", "tauCheck"}], " ", "+", " ", 
           RowBox[{"2160", "*", 
            RowBox[{"tauCheck", "^", "2"}]}], " ", "-", " ", 
           RowBox[{"2352", "*", "d", "*", 
            RowBox[{"tauCheck", "^", "2"}]}], " ", "+", " ", 
           RowBox[{"919", "*", 
            RowBox[{"d", "^", "2"}], "*", 
            RowBox[{"tauCheck", "^", "2"}]}], " ", "-", " ", 
           RowBox[{"157", "*", 
            RowBox[{"d", "^", "3"}], "*", 
            RowBox[{"tauCheck", "^", "2"}]}], " ", "+", " ", 
           RowBox[{"10", "*", 
            RowBox[{"d", "^", "4"}], "*", 
            RowBox[{"tauCheck", "^", "2"}]}], " ", "-", " ", 
           RowBox[{"240", "*", "d", "*", 
            RowBox[{"tauCheck", "^", "3"}]}], " ", "+", " ", 
           RowBox[{"88", "*", 
            RowBox[{"d", "^", "2"}], "*", 
            RowBox[{"tauCheck", "^", "3"}]}], " ", "-", " ", 
           RowBox[{"8", "*", 
            RowBox[{"d", "^", "3"}], "*", 
            RowBox[{"tauCheck", "^", "3"}]}], " ", "-", " ", 
           RowBox[{"240", "*", 
            RowBox[{"tauCheck", "^", "4"}]}], " ", "+", " ", 
           RowBox[{"48", "*", "d", "*", 
            RowBox[{"tauCheck", "^", "4"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], " ", "+", " ", "d"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], " ", "+", " ", "d"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], " ", "+", " ", "d"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "+", " ", "d"}], ")"}], "*", "d"}], 
          ")"}]}]}], ",", " ", "0", ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "64"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "60480"}], " ", "+", " ", 
           RowBox[{"97080", "*", "d"}], " ", "-", " ", 
           RowBox[{"58946", "*", 
            RowBox[{"d", "^", "2"}]}], " ", "+", " ", 
           RowBox[{"16991", "*", 
            RowBox[{"d", "^", "3"}]}], " ", "-", " ", 
           RowBox[{"2326", "*", 
            RowBox[{"d", "^", "4"}]}], " ", "+", " ", 
           RowBox[{"121", "*", 
            RowBox[{"d", "^", "5"}]}], " ", "-", " ", 
           RowBox[{"144000", "*", "tauCheck"}], " ", "+", " ", 
           RowBox[{"198240", "*", "d", "*", "tauCheck"}], " ", "-", " ", 
           RowBox[{"108028", "*", 
            RowBox[{"d", "^", "2"}], "*", "tauCheck"}], " ", "+", " ", 
           RowBox[{"29078", "*", 
            RowBox[{"d", "^", "3"}], "*", "tauCheck"}], " ", "-", " ", 
           RowBox[{"3860", "*", 
            RowBox[{"d", "^", "4"}], "*", "tauCheck"}], " ", "+", " ", 
           RowBox[{"202", "*", 
            RowBox[{"d", "^", "5"}], "*", "tauCheck"}], " ", "-", " ", 
           RowBox[{"100800", "*", 
            RowBox[{"tauCheck", "^", "2"}]}], " ", "+", " ", 
           RowBox[{"116520", "*", "d", "*", 
            RowBox[{"tauCheck", "^", "2"}]}], " ", "-", " ", 
           RowBox[{"53602", "*", 
            RowBox[{"d", "^", "2"}], "*", 
            RowBox[{"tauCheck", "^", "2"}]}], " ", "+", " ", 
           RowBox[{"12671", "*", 
            RowBox[{"d", "^", "3"}], "*", 
            RowBox[{"tauCheck", "^", "2"}]}], " ", "-", " ", 
           RowBox[{"1586", "*", 
            RowBox[{"d", "^", "4"}], "*", 
            RowBox[{"tauCheck", "^", "2"}]}], " ", "+", " ", 
           RowBox[{"85", "*", 
            RowBox[{"d", "^", "5"}], "*", 
            RowBox[{"tauCheck", "^", "2"}]}], " ", "-", " ", 
           RowBox[{"14400", "*", 
            RowBox[{"tauCheck", "^", "3"}]}], " ", "+", " ", 
           RowBox[{"14160", "*", "d", "*", 
            RowBox[{"tauCheck", "^", "3"}]}], " ", "-", " ", 
           RowBox[{"4536", "*", 
            RowBox[{"d", "^", "2"}], "*", 
            RowBox[{"tauCheck", "^", "3"}]}], " ", "+", " ", 
           RowBox[{"656", "*", 
            RowBox[{"d", "^", "3"}], "*", 
            RowBox[{"tauCheck", "^", "3"}]}], " ", "-", " ", 
           RowBox[{"60", "*", 
            RowBox[{"d", "^", "4"}], "*", 
            RowBox[{"tauCheck", "^", "3"}]}], " ", "+", " ", 
           RowBox[{"4", "*", 
            RowBox[{"d", "^", "5"}], "*", 
            RowBox[{"tauCheck", "^", "3"}]}], " ", "-", " ", 
           RowBox[{"1200", "*", "d", "*", 
            RowBox[{"tauCheck", "^", "4"}]}], " ", "+", " ", 
           RowBox[{"480", "*", 
            RowBox[{"d", "^", "2"}], "*", 
            RowBox[{"tauCheck", "^", "4"}]}], " ", "-", " ", 
           RowBox[{"48", "*", 
            RowBox[{"d", "^", "3"}], "*", 
            RowBox[{"tauCheck", "^", "4"}]}], " ", "-", " ", 
           RowBox[{"2880", "*", 
            RowBox[{"tauCheck", "^", "5"}]}], " ", "+", " ", 
           RowBox[{"576", "*", "d", "*", 
            RowBox[{"tauCheck", "^", "5"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "10"}], " ", "+", " ", "d"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], " ", "+", " ", "d"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], " ", "+", " ", "d"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], " ", "+", " ", "d"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "+", " ", "d"}], ")"}], "*", "d"}], 
          ")"}]}]}], ",", " ", "0"}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{
     0, Rational[-1, 
        16] (-8 + $CellContext`d)^(-1) (-6 + $CellContext`d)^(-1) (-4 + \
$CellContext`d)^(-1) (-2 + $CellContext`d)^(-1) $CellContext`d^(-1) (1440 - 
       2112 $CellContext`d + 1111 $CellContext`d^2 - 249 $CellContext`d^3 + 
       20 $CellContext`d^4 + 3360 $CellContext`tauCheck - 
       4192 $CellContext`d $CellContext`tauCheck + 
       1954 $CellContext`d^2 $CellContext`tauCheck - 
       400 $CellContext`d^3 $CellContext`tauCheck + 
       30 $CellContext`d^4 $CellContext`tauCheck + 
       2160 $CellContext`tauCheck^2 - 
       2352 $CellContext`d $CellContext`tauCheck^2 + 
       919 $CellContext`d^2 $CellContext`tauCheck^2 - 
       157 $CellContext`d^3 $CellContext`tauCheck^2 + 
       10 $CellContext`d^4 $CellContext`tauCheck^2 - 
       240 $CellContext`d $CellContext`tauCheck^3 + 
       88 $CellContext`d^2 $CellContext`tauCheck^3 - 
       8 $CellContext`d^3 $CellContext`tauCheck^3 - 
       240 $CellContext`tauCheck^4 + 
       48 $CellContext`d $CellContext`tauCheck^4), 0, 
      Rational[-1, 
        64] (-10 + $CellContext`d)^(-1) (-8 + $CellContext`d)^(-1) (-6 + \
$CellContext`d)^(-1) (-4 + $CellContext`d)^(-1) (-2 + $CellContext`d)^(-1) \
$CellContext`d^(-1) (-60480 + 97080 $CellContext`d - 58946 $CellContext`d^2 + 
       16991 $CellContext`d^3 - 2326 $CellContext`d^4 + 121 $CellContext`d^5 - 
       144000 $CellContext`tauCheck + 
       198240 $CellContext`d $CellContext`tauCheck - 
       108028 $CellContext`d^2 $CellContext`tauCheck + 
       29078 $CellContext`d^3 $CellContext`tauCheck - 
       3860 $CellContext`d^4 $CellContext`tauCheck + 
       202 $CellContext`d^5 $CellContext`tauCheck - 
       100800 $CellContext`tauCheck^2 + 
       116520 $CellContext`d $CellContext`tauCheck^2 - 
       53602 $CellContext`d^2 $CellContext`tauCheck^2 + 
       12671 $CellContext`d^3 $CellContext`tauCheck^2 - 
       1586 $CellContext`d^4 $CellContext`tauCheck^2 + 
       85 $CellContext`d^5 $CellContext`tauCheck^2 - 
       14400 $CellContext`tauCheck^3 + 
       14160 $CellContext`d $CellContext`tauCheck^3 - 
       4536 $CellContext`d^2 $CellContext`tauCheck^3 + 
       656 $CellContext`d^3 $CellContext`tauCheck^3 - 
       60 $CellContext`d^4 $CellContext`tauCheck^3 + 
       4 $CellContext`d^5 $CellContext`tauCheck^3 - 
       1200 $CellContext`d $CellContext`tauCheck^4 + 
       480 $CellContext`d^2 $CellContext`tauCheck^4 - 
       48 $CellContext`d^3 $CellContext`tauCheck^4 - 
       2880 $CellContext`tauCheck^5 + 
       576 $CellContext`d $CellContext`tauCheck^5), 0}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["DRAFT_F5=", 
   InputForm[{
    0, Rational[-1, 
       16] (-8 + $CellContext`d)^(-1) (-6 + $CellContext`d)^(-1) (-4 + \
$CellContext`d)^(-1) (-2 + $CellContext`d)^(-1) $CellContext`d^(-1) (1440 - 
      2112 $CellContext`d + 1111 $CellContext`d^2 - 249 $CellContext`d^3 + 
      20 $CellContext`d^4 + 3360 $CellContext`tauCheck - 
      4192 $CellContext`d $CellContext`tauCheck + 
      1954 $CellContext`d^2 $CellContext`tauCheck - 
      400 $CellContext`d^3 $CellContext`tauCheck + 
      30 $CellContext`d^4 $CellContext`tauCheck + 
      2160 $CellContext`tauCheck^2 - 
      2352 $CellContext`d $CellContext`tauCheck^2 + 
      919 $CellContext`d^2 $CellContext`tauCheck^2 - 
      157 $CellContext`d^3 $CellContext`tauCheck^2 + 
      10 $CellContext`d^4 $CellContext`tauCheck^2 - 
      240 $CellContext`d $CellContext`tauCheck^3 + 
      88 $CellContext`d^2 $CellContext`tauCheck^3 - 
      8 $CellContext`d^3 $CellContext`tauCheck^3 - 
      240 $CellContext`tauCheck^4 + 
      48 $CellContext`d $CellContext`tauCheck^4), 0, 
     Rational[-1, 
       64] (-10 + $CellContext`d)^(-1) (-8 + $CellContext`d)^(-1) (-6 + \
$CellContext`d)^(-1) (-4 + $CellContext`d)^(-1) (-2 + $CellContext`d)^(-1) \
$CellContext`d^(-1) (-60480 + 97080 $CellContext`d - 58946 $CellContext`d^2 + 
      16991 $CellContext`d^3 - 2326 $CellContext`d^4 + 121 $CellContext`d^5 - 
      144000 $CellContext`tauCheck + 
      198240 $CellContext`d $CellContext`tauCheck - 
      108028 $CellContext`d^2 $CellContext`tauCheck + 
      29078 $CellContext`d^3 $CellContext`tauCheck - 
      3860 $CellContext`d^4 $CellContext`tauCheck + 
      202 $CellContext`d^5 $CellContext`tauCheck - 
      100800 $CellContext`tauCheck^2 + 
      116520 $CellContext`d $CellContext`tauCheck^2 - 
      53602 $CellContext`d^2 $CellContext`tauCheck^2 + 
      12671 $CellContext`d^3 $CellContext`tauCheck^2 - 
      1586 $CellContext`d^4 $CellContext`tauCheck^2 + 
      85 $CellContext`d^5 $CellContext`tauCheck^2 - 
      14400 $CellContext`tauCheck^3 + 
      14160 $CellContext`d $CellContext`tauCheck^3 - 
      4536 $CellContext`d^2 $CellContext`tauCheck^3 + 
      656 $CellContext`d^3 $CellContext`tauCheck^3 - 
      60 $CellContext`d^4 $CellContext`tauCheck^3 + 
      4 $CellContext`d^5 $CellContext`tauCheck^3 - 
      1200 $CellContext`d $CellContext`tauCheck^4 + 
      480 $CellContext`d^2 $CellContext`tauCheck^4 - 
      48 $CellContext`d^3 $CellContext`tauCheck^4 - 
      2880 $CellContext`tauCheck^5 + 
      576 $CellContext`d $CellContext`tauCheck^5), 0}]],
  Editable->False]], "Print",ExpressionUUID->"36cd7629-ec61-49f4-b02d-\
f7264f9d0628"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DRAFT_RECURSION_ROW=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{"0", ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9", " ", "-", " ", 
          RowBox[{"3", "*", "d"}], " ", "+", " ", 
          RowBox[{"7", "*", "tauCheck"}], " ", "+", " ", 
          RowBox[{"d", "*", "tauCheck"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "*", "d"}], ")"}]}], ",", " ", "0", ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], " ", "+", " ", 
          RowBox[{"4", "*", "d"}], " ", "-", " ", 
          RowBox[{"6", "*", "tauCheck"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", "d"}], ")"}]}], ",", " ", "0"}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{
     0, Rational[1, 4] $CellContext`d^(-1) (9 - 3 $CellContext`d + 
       7 $CellContext`tauCheck + $CellContext`d $CellContext`tauCheck), 0, 
      Rational[1, 2] $CellContext`d^(-1) (-7 + 4 $CellContext`d - 
       6 $CellContext`tauCheck), 0}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["DRAFT_RECURSION_ROW=", 
   InputForm[{
    0, Rational[1, 4] $CellContext`d^(-1) (9 - 3 $CellContext`d + 
      7 $CellContext`tauCheck + $CellContext`d $CellContext`tauCheck), 0, 
     Rational[1, 2] $CellContext`d^(-1) (-7 + 4 $CellContext`d - 
      6 $CellContext`tauCheck), 0}]],
  Editable->False]], "Print",ExpressionUUID->"d18a921f-15e6-48f7-843b-\
5b06f8864f40"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DRAFT_RECURSION_ROW_EVEN=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["draftRow6",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[$CellContext`draftRow6],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["DRAFT_RECURSION_ROW_EVEN=", 
   InputForm[$CellContext`draftRow6]],
  Editable->False]], "Print",ExpressionUUID->"c6d08322-54bd-4c74-8f50-\
3879405afe79"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"TWISTED_EXACT_CERTIFICATE=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"zz", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], " ", "+", " ", 
          RowBox[{"3", "*", "d"}], " ", "-", " ", 
          RowBox[{"7", "*", "tauCheck"}], " ", "-", " ", 
          RowBox[{"d", "*", "tauCheck"}], " ", "+", " ", 
          RowBox[{"14", "*", 
           RowBox[{"zz", "^", "2"}]}], " ", "-", " ", 
          RowBox[{"8", "*", "d", "*", 
           RowBox[{"zz", "^", "2"}]}], " ", "+", " ", 
          RowBox[{"12", "*", "tauCheck", "*", 
           RowBox[{"zz", "^", "2"}]}], " ", "+", " ", 
          RowBox[{"4", "*", "d", "*", 
           RowBox[{"zz", "^", "4"}]}]}], ")"}]}], ")"}]}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[(-$CellContext`zz) (-9 + 3 $CellContext`d - 
      7 $CellContext`tauCheck - $CellContext`d $CellContext`tauCheck + 
      14 $CellContext`zz^2 - 8 $CellContext`d $CellContext`zz^2 + 
      12 $CellContext`tauCheck $CellContext`zz^2 + 
      4 $CellContext`d $CellContext`zz^4)],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["TWISTED_EXACT_CERTIFICATE=", 
   InputForm[(-$CellContext`zz) (-9 + 3 $CellContext`d - 
     7 $CellContext`tauCheck - $CellContext`d $CellContext`tauCheck + 
     14 $CellContext`zz^2 - 8 $CellContext`d $CellContext`zz^2 + 
     12 $CellContext`tauCheck $CellContext`zz^2 + 
     4 $CellContext`d $CellContext`zz^4)]],
  Editable->False]], "Print",ExpressionUUID->"3fee2650-dd54-4cf0-890d-\
a70ced96e2bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"CERTIFICATE_DIFFERENCE=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["CERTIFICATE_DIFFERENCE=", 
   InputForm[0]],
  Editable->False]], "Print",ExpressionUUID->"8d1de2ab-8d60-4300-9496-\
6b1eb38d5421"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DRAFT_MINUS_CERTIFICATE=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
      "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{0, 0, 0, 0, 0}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["DRAFT_MINUS_CERTIFICATE=", 
   InputForm[{0, 0, 0, 0, 0}]],
  Editable->False]], "Print",ExpressionUUID->"5a67f337-6688-46cd-8215-\
e011295261a6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DRAFT_MINUS_CERTIFICATE_EVEN=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", "*", "draftRow6"}], " ", "+", " ", 
          RowBox[{"4", "*", "d", "*", "draftRow6"}], " ", "+", " ", 
          RowBox[{"3", "*", "tauCheck"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "d"}], ")"}]}], ")"}]}], ",", " ", 
       "draftRow6", ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], " ", "+", " ", 
          RowBox[{"3", "*", "d"}], " ", "+", " ", 
          RowBox[{"4", "*", "draftRow6"}], " ", "+", " ", 
          RowBox[{"4", "*", "d", "*", "draftRow6"}], " ", "-", " ", 
          RowBox[{"14", "*", "tauCheck"}], " ", "-", " ", 
          RowBox[{"d", "*", "tauCheck"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "d"}], ")"}]}], ")"}]}], ",", " ", 
       "draftRow6", ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7", " ", "-", " ", 
          RowBox[{"8", "*", "d"}], " ", "+", " ", 
          RowBox[{"4", "*", "draftRow6"}], " ", "+", " ", 
          RowBox[{"4", "*", "d", "*", "draftRow6"}], " ", "+", " ", 
          RowBox[{"16", "*", "tauCheck"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "d"}], ")"}]}], ")"}]}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{
     Rational[1, 4] (1 + $CellContext`d)^(-1) (4 $CellContext`draftRow6 + 
       4 $CellContext`d $CellContext`draftRow6 + 
       3 $CellContext`tauCheck), $CellContext`draftRow6, 
      Rational[1, 4] (1 + $CellContext`d)^(-1) (-6 + 3 $CellContext`d + 
       4 $CellContext`draftRow6 + 4 $CellContext`d $CellContext`draftRow6 - 
       14 $CellContext`tauCheck - $CellContext`d $CellContext`tauCheck), \
$CellContext`draftRow6, 
      Rational[1, 4] (1 + $CellContext`d)^(-1) (7 - 8 $CellContext`d + 
       4 $CellContext`draftRow6 + 4 $CellContext`d $CellContext`draftRow6 + 
       16 $CellContext`tauCheck)}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["DRAFT_MINUS_CERTIFICATE_EVEN=", 
   InputForm[{
    Rational[1, 4] (1 + $CellContext`d)^(-1) (4 $CellContext`draftRow6 + 
      4 $CellContext`d $CellContext`draftRow6 + 
      3 $CellContext`tauCheck), $CellContext`draftRow6, 
     Rational[1, 4] (1 + $CellContext`d)^(-1) (-6 + 3 $CellContext`d + 
      4 $CellContext`draftRow6 + 4 $CellContext`d $CellContext`draftRow6 - 
      14 $CellContext`tauCheck - $CellContext`d $CellContext`tauCheck), \
$CellContext`draftRow6, 
     Rational[1, 4] (1 + $CellContext`d)^(-1) (7 - 8 $CellContext`d + 
      4 $CellContext`draftRow6 + 4 $CellContext`d $CellContext`draftRow6 + 
      16 $CellContext`tauCheck)}]],
  Editable->False]], "Print",ExpressionUUID->"89bde924-bcc2-4746-adc3-\
c151a7d3b07b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LITERED_COEFFICIENTS=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{"0", ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mu", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", "*", "mu"}], " ", "-", " ", 
            RowBox[{"16", "*", "d", "*", "mu"}], " ", "+", " ", 
            RowBox[{"28", "*", 
             RowBox[{"gam", "^", "2"}], "*", "mu"}], " ", "+", " ", 
            RowBox[{"4", "*", "d", "*", 
             RowBox[{"gam", "^", "2"}], "*", "mu"}], " ", "-", " ", 
            RowBox[{"7", "*", "s"}], " ", "-", " ", 
            RowBox[{"d", "*", "s"}], " ", "+", " ", 
            RowBox[{"7", "*", 
             RowBox[{"gam", "^", "2"}], "*", "s"}], " ", "+", " ", 
            RowBox[{"d", "*", 
             RowBox[{"gam", "^", "2"}], "*", "s"}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"16", "*", "d"}], ")"}]}], ",", " ", "0", ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "*", "mu"}], " ", "+", " ", 
          RowBox[{"8", "*", "d", "*", "mu"}], " ", "-", " ", 
          RowBox[{"12", "*", 
           RowBox[{"gam", "^", "2"}], "*", "mu"}], " ", "+", " ", 
          RowBox[{"3", "*", "s"}], " ", "-", " ", 
          RowBox[{"3", "*", 
           RowBox[{"gam", "^", "2"}], "*", "s"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "*", "d"}], ")"}]}], ",", " ", "0"}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{
     0, Rational[1, 16] $CellContext`d^(-1) $CellContext`mu (
       8 $CellContext`mu - 16 $CellContext`d $CellContext`mu + 
       28 $CellContext`gam^2 $CellContext`mu + 
       4 $CellContext`d $CellContext`gam^2 $CellContext`mu - 
       7 $CellContext`s - $CellContext`d $CellContext`s + 
       7 $CellContext`gam^2 $CellContext`s + $CellContext`d \
$CellContext`gam^2 $CellContext`s), 0, 
      Rational[1, 4] $CellContext`d^(-1) ((-2) $CellContext`mu + 
       8 $CellContext`d $CellContext`mu - 
       12 $CellContext`gam^2 $CellContext`mu + 3 $CellContext`s - 
       3 $CellContext`gam^2 $CellContext`s), 0}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["LITERED_COEFFICIENTS=", 
   InputForm[{
    0, Rational[1, 16] $CellContext`d^(-1) $CellContext`mu (8 $CellContext`mu - 
      16 $CellContext`d $CellContext`mu + 
      28 $CellContext`gam^2 $CellContext`mu + 
      4 $CellContext`d $CellContext`gam^2 $CellContext`mu - 
      7 $CellContext`s - $CellContext`d $CellContext`s + 
      7 $CellContext`gam^2 $CellContext`s + $CellContext`d $CellContext`gam^2 \
$CellContext`s), 0, 
     Rational[1, 4] $CellContext`d^(-1) ((-2) $CellContext`mu + 
      8 $CellContext`d $CellContext`mu - 
      12 $CellContext`gam^2 $CellContext`mu + 3 $CellContext`s - 
      3 $CellContext`gam^2 $CellContext`s), 0}]],
  Editable->False]], "Print",ExpressionUUID->"19ce953f-e9da-4c67-a155-\
71377e44c286"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DRAFT_RECURSION_COEFFICIENTS=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{"0", ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mu", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", "*", "mu"}], " ", "-", " ", 
            RowBox[{"16", "*", "d", "*", "mu"}], " ", "+", " ", 
            RowBox[{"28", "*", 
             RowBox[{"gam", "^", "2"}], "*", "mu"}], " ", "+", " ", 
            RowBox[{"4", "*", "d", "*", 
             RowBox[{"gam", "^", "2"}], "*", "mu"}], " ", "-", " ", 
            RowBox[{"7", "*", "s"}], " ", "-", " ", 
            RowBox[{"d", "*", "s"}], " ", "+", " ", 
            RowBox[{"7", "*", 
             RowBox[{"gam", "^", "2"}], "*", "s"}], " ", "+", " ", 
            RowBox[{"d", "*", 
             RowBox[{"gam", "^", "2"}], "*", "s"}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"16", "*", "d"}], ")"}]}], ",", " ", "0", ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "*", "mu"}], " ", "+", " ", 
          RowBox[{"8", "*", "d", "*", "mu"}], " ", "-", " ", 
          RowBox[{"12", "*", 
           RowBox[{"gam", "^", "2"}], "*", "mu"}], " ", "+", " ", 
          RowBox[{"3", "*", "s"}], " ", "-", " ", 
          RowBox[{"3", "*", 
           RowBox[{"gam", "^", "2"}], "*", "s"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "*", "d"}], ")"}]}], ",", " ", "0"}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{
     0, Rational[1, 16] $CellContext`d^(-1) $CellContext`mu (
       8 $CellContext`mu - 16 $CellContext`d $CellContext`mu + 
       28 $CellContext`gam^2 $CellContext`mu + 
       4 $CellContext`d $CellContext`gam^2 $CellContext`mu - 
       7 $CellContext`s - $CellContext`d $CellContext`s + 
       7 $CellContext`gam^2 $CellContext`s + $CellContext`d \
$CellContext`gam^2 $CellContext`s), 0, 
      Rational[1, 4] $CellContext`d^(-1) ((-2) $CellContext`mu + 
       8 $CellContext`d $CellContext`mu - 
       12 $CellContext`gam^2 $CellContext`mu + 3 $CellContext`s - 
       3 $CellContext`gam^2 $CellContext`s), 0}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["DRAFT_RECURSION_COEFFICIENTS=", 
   InputForm[{
    0, Rational[1, 16] $CellContext`d^(-1) $CellContext`mu (8 $CellContext`mu - 
      16 $CellContext`d $CellContext`mu + 
      28 $CellContext`gam^2 $CellContext`mu + 
      4 $CellContext`d $CellContext`gam^2 $CellContext`mu - 
      7 $CellContext`s - $CellContext`d $CellContext`s + 
      7 $CellContext`gam^2 $CellContext`s + $CellContext`d $CellContext`gam^2 \
$CellContext`s), 0, 
     Rational[1, 4] $CellContext`d^(-1) ((-2) $CellContext`mu + 
      8 $CellContext`d $CellContext`mu - 
      12 $CellContext`gam^2 $CellContext`mu + 3 $CellContext`s - 
      3 $CellContext`gam^2 $CellContext`s), 0}]],
  Editable->False]], "Print",ExpressionUUID->"23d67628-2f07-469d-9650-\
d77af18bcd9f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"CERTIFICATE_COEFFICIENTS=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{"0", ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mu", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", "*", "mu"}], " ", "-", " ", 
            RowBox[{"16", "*", "d", "*", "mu"}], " ", "+", " ", 
            RowBox[{"28", "*", 
             RowBox[{"gam", "^", "2"}], "*", "mu"}], " ", "+", " ", 
            RowBox[{"4", "*", "d", "*", 
             RowBox[{"gam", "^", "2"}], "*", "mu"}], " ", "-", " ", 
            RowBox[{"7", "*", "s"}], " ", "-", " ", 
            RowBox[{"d", "*", "s"}], " ", "+", " ", 
            RowBox[{"7", "*", 
             RowBox[{"gam", "^", "2"}], "*", "s"}], " ", "+", " ", 
            RowBox[{"d", "*", 
             RowBox[{"gam", "^", "2"}], "*", "s"}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"16", "*", "d"}], ")"}]}], ",", " ", "0", ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "*", "mu"}], " ", "+", " ", 
          RowBox[{"8", "*", "d", "*", "mu"}], " ", "-", " ", 
          RowBox[{"12", "*", 
           RowBox[{"gam", "^", "2"}], "*", "mu"}], " ", "+", " ", 
          RowBox[{"3", "*", "s"}], " ", "-", " ", 
          RowBox[{"3", "*", 
           RowBox[{"gam", "^", "2"}], "*", "s"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "*", "d"}], ")"}]}], ",", " ", "0"}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{
     0, Rational[1, 16] $CellContext`d^(-1) $CellContext`mu (
       8 $CellContext`mu - 16 $CellContext`d $CellContext`mu + 
       28 $CellContext`gam^2 $CellContext`mu + 
       4 $CellContext`d $CellContext`gam^2 $CellContext`mu - 
       7 $CellContext`s - $CellContext`d $CellContext`s + 
       7 $CellContext`gam^2 $CellContext`s + $CellContext`d \
$CellContext`gam^2 $CellContext`s), 0, 
      Rational[1, 4] $CellContext`d^(-1) ((-2) $CellContext`mu + 
       8 $CellContext`d $CellContext`mu - 
       12 $CellContext`gam^2 $CellContext`mu + 3 $CellContext`s - 
       3 $CellContext`gam^2 $CellContext`s), 0}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["CERTIFICATE_COEFFICIENTS=", 
   InputForm[{
    0, Rational[1, 16] $CellContext`d^(-1) $CellContext`mu (8 $CellContext`mu - 
      16 $CellContext`d $CellContext`mu + 
      28 $CellContext`gam^2 $CellContext`mu + 
      4 $CellContext`d $CellContext`gam^2 $CellContext`mu - 
      7 $CellContext`s - $CellContext`d $CellContext`s + 
      7 $CellContext`gam^2 $CellContext`s + $CellContext`d $CellContext`gam^2 \
$CellContext`s), 0, 
     Rational[1, 4] $CellContext`d^(-1) ((-2) $CellContext`mu + 
      8 $CellContext`d $CellContext`mu - 
      12 $CellContext`gam^2 $CellContext`mu + 3 $CellContext`s - 
      3 $CellContext`gam^2 $CellContext`s), 0}]],
  Editable->False]], "Print",ExpressionUUID->"36e9011d-5376-42c2-86cd-\
66695f2c0692"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LITERED_MINUS_DRAFT=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
      "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{0, 0, 0, 0, 0}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["LITERED_MINUS_DRAFT=", 
   InputForm[{0, 0, 0, 0, 0}]],
  Editable->False]], "Print",ExpressionUUID->"99bee235-e2bd-4c47-bf09-\
1c5f0b57111b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 740},
WindowMargins->{{Automatic, Automatic}, {Automatic, Automatic}},
WindowTitle->"LiteRed, intersection theory, and twisted-exact IBP cross-check",
TaggingRules-><|
 "SourceNotebook" -> "/Users/saptaswaghosh/Downloads/Checks_Elliptic.nb", 
  "Purpose" -> 
  "Independent three-way reduction of the ISP numerator (l1.v2)^5 on the \
maximal cut.  The notebook compares the local intersection recursion, a \
global twisted-exact certificate, and a LiteRed reduction after the common \
cut projection and basis map."|>,
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f81d61e6-6c49-4ebe-a4aa-4fea8cdf8fec"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[653, 23, 143, 2, 157, "Title",ExpressionUUID->"10ebd2bf-83f0-490f-b347-d9d740c2f17e"],
Cell[799, 27, 331, 5, 77, "Text",ExpressionUUID->"b43f1dc4-4768-472c-8df9-d80251b88e4f"],
Cell[1133, 34, 250, 4, 55, "Text",ExpressionUUID->"21884901-c28a-4303-873c-550813689d57"],
Cell[CellGroupData[{
Cell[1408, 42, 114, 0, 66, "Section",ExpressionUUID->"77330050-32a6-4009-84ed-1d9ce9912254"],
Cell[CellGroupData[{
Cell[1547, 46, 36387, 1014, 3767, "Input",ExpressionUUID->"5064c73a-7265-4970-bf6c-c792349c6767"],
Cell[CellGroupData[{
Cell[37959, 1064, 127, 0, 23, "Print",ExpressionUUID->"32d0079c-06cc-4950-b6a5-cf902b40c885"],
Cell[38089, 1066, 4216, 131, 230, "Print",ExpressionUUID->"ce7e2157-b119-493d-9eeb-d753b13801c1"]
}, Open  ]]
}, Open  ]],
Cell[42332, 1201, 1030, 28, 98, "Input",ExpressionUUID->"c600357d-22df-4a5c-85a1-0abe7436ecdc"],
Cell[43365, 1231, 890, 28, 54, "Input",ExpressionUUID->"3b340303-a268-4132-ab44-58568e396e21"],
Cell[44258, 1261, 223, 7, 31, "Input",ExpressionUUID->"adfdbc87-0917-4e91-847d-5e3b41f2a156"],
Cell[CellGroupData[{
Cell[44506, 1272, 219, 7, 31, "Input",ExpressionUUID->"f29f4c2f-8f24-4b07-b874-4dff5f7ab52d"],
Cell[CellGroupData[{
Cell[44750, 1283, 582, 7, 155, "Print",ExpressionUUID->"6bd69106-47c0-4ccd-90a8-a25c91b975f8"],
Cell[45335, 1292, 171, 4, 23, "Print",ExpressionUUID->"99a9f9b0-f0dd-4def-bd5b-d182f8824837"],
Cell[45509, 1298, 248, 3, 60, "Print",ExpressionUUID->"5071e1c0-d997-4680-9eed-7639d0038e54"],
Cell[45760, 1303, 425, 10, 23, "Print",ExpressionUUID->"f7eecd6a-1427-4968-9919-97df255009ae"],
Cell[46188, 1315, 509, 6, 117, "Print",ExpressionUUID->"b466a55b-6b14-4408-b728-ae85ff7354e4"],
Cell[46700, 1323, 148, 1, 23, "Print",ExpressionUUID->"5c1fbd1c-0122-4432-9881-717f8fa79cd6"],
Cell[46851, 1326, 340, 8, 23, "Print",ExpressionUUID->"23fb3464-4b53-4db6-9022-0bff876d34fa"],
Cell[47194, 1336, 2848, 67, 41, "Print",ExpressionUUID->"cc155ec1-9c62-4e6f-bb92-b5f379b84b19"],
Cell[50045, 1405, 613, 17, 23, "Print",ExpressionUUID->"2b505c5c-b990-4988-bfd3-eb69dd5abc05"],
Cell[50661, 1424, 737, 20, 23, "Print",ExpressionUUID->"26155f5d-b765-4769-b8be-1ff24f2b494d"],
Cell[51401, 1446, 431, 13, 23, "Print",ExpressionUUID->"c47d9dec-3c5f-4601-83ac-a097ee4f6f97"],
Cell[51835, 1461, 2299, 50, 60, "Print",ExpressionUUID->"6870f324-8667-4945-b007-fbf3c37aefcd"],
Cell[54137, 1513, 2395, 53, 60, "Print",ExpressionUUID->"9913e61b-ab21-4aa5-8da7-2e92fe043bc8"],
Cell[56535, 1568, 2836, 73, 60, "Print",ExpressionUUID->"b014325f-90de-4d8b-91df-5cc98bcb370b"],
Cell[59374, 1643, 2833, 75, 60, "Print",ExpressionUUID->"3840f8fb-2b00-4668-991c-aa7c70fbe6b1"],
Cell[62210, 1720, 12071, 258, 268, "Print",ExpressionUUID->"36cd7629-ec61-49f4-b02d-f7264f9d0628"],
Cell[74284, 1980, 1570, 39, 41, "Print",ExpressionUUID->"d18a921f-15e6-48f7-843b-5b06f8864f40"],
Cell[75857, 2021, 463, 13, 23, "Print",ExpressionUUID->"c6d08322-54bd-4c74-8f50-3879405afe79"],
Cell[76323, 2036, 1657, 38, 41, "Print",ExpressionUUID->"3fee2650-dd54-4cf0-890d-a70ced96e2bf"],
Cell[77983, 2076, 409, 13, 23, "Print",ExpressionUUID->"8d1de2ab-8d60-4300-9496-6b1eb38d5421"],
Cell[78395, 2091, 549, 16, 23, "Print",ExpressionUUID->"5a67f337-6688-46cd-8215-e011295261a6"],
Cell[78947, 2109, 3132, 71, 79, "Print",ExpressionUUID->"89bde924-bcc2-4746-adc3-c151a7d3b07b"],
Cell[82082, 2182, 3055, 69, 79, "Print",ExpressionUUID->"19ce953f-e9da-4c67-a155-71377e44c286"],
Cell[85140, 2253, 3071, 69, 79, "Print",ExpressionUUID->"23d67628-2f07-469d-9650-d77af18bcd9f"],
Cell[88214, 2324, 3063, 69, 79, "Print",ExpressionUUID->"36e9011d-5376-42c2-86cd-66695f2c0692"],
Cell[91280, 2395, 541, 16, 23, "Print",ExpressionUUID->"99bee235-e2bd-4c47-bf09-1c5f0b57111b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/02-orthogonal-dlog-gauss-manin-checks.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    118350,       3349]
NotebookOptionsPosition[    114178,       3272]
NotebookOutlinePosition[    115000,       3296]
CellTagsIndexPosition[    114957,       3293]
WindowTitle->Orthogonal dlog basis and Gauss-Manin checks
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Orthogonal dlog basis and Gauss-Manin checks", "Title",ExpressionUUID->"21c987df-ab0e-4878-be77-a66288e75842"],

Cell["\<\
Construction of the orthogonal dlog connection, its projection to the \
monomial cocycle basis, twisted-exact certificates for the transformation \
rows, and the direct gauge-transformation identity between the two \
Gauss-Manin matrices.\
\>", "Text",ExpressionUUID->"2dbff003-21ae-4094-a30d-831ef4486932"],

Cell["\<\
Source: Checks_Elliptic.nb.  Evaluate sections in order in a fresh kernel.  \
External-package sections read LIBRA_PATH or LITERED_PATH when those packages \
are required.\
\>", "Text",ExpressionUUID->"9d209adb-d122-46e0-8631-7d916007f712"],

Cell[CellGroupData[{

Cell["Intersection construction of the orthogonal dlog connection", "Section",ExpressionUUID->"8b42ca95-2de7-4c08-bf73-7aed20537567"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Verify", " ", "the", " ", "orthonormal", " ", "dlog", " ", "basis", " ",
       "e_i"}], "=", 
     RowBox[{"dlog", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z", "-", "z_i"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"z", "-", 
         RowBox[{"z_", "6"}]}], ")"}]}], "]"}]}], ",", 
    RowBox[{"h_i", "=", 
     RowBox[{"Res_", 
      RowBox[{"{", 
       RowBox[{"z", "=", "z_i"}], "}"}], 
      RowBox[{"(", "omega", ")"}], " ", 
      RowBox[{"dlog", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "z_i"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"z_", "7"}]}], ")"}]}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"with", " ", "z_", "6"}], "=", 
     RowBox[{
      RowBox[{"infinity", " ", "and", " ", "z_", "7"}], "=", "1."}]}]}], 
   "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"den", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"z", "^", "2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "2"}], "+", "tau"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"z", "^", "2"}]}], "-", "3"}], ")"}]}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"omegaCoefficient", "=", 
     RowBox[{"Together", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "z", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eps", "-", 
           RowBox[{"1", "/", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"z", "^", "2"}]}], ")"}]}]}], "-", 
       RowBox[{"2", " ", "z", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eps", "+", 
           RowBox[{"1", "/", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", "tau"}], ")"}]}]}], "-", 
       RowBox[{"8", " ", "eps", " ", 
        RowBox[{"z", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"z", "^", "2"}]}], "-", "3"}], ")"}]}]}]}], "]"}]}], 
    ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "=", 
     RowBox[{
      RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"r", "=", 
     RowBox[{"I", " ", 
      RowBox[{"Sqrt", "[", "tau", "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"basisPoles", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "h"}], ",", "h", ",", "r", ",", 
       RowBox[{"-", "r"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"leftReference", "=", "Infinity"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"rightReference", "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"twistResidues", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"eps", "-", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"-", "eps"}], ",", 
       RowBox[{"-", "eps"}], ",", 
       RowBox[{
        RowBox[{"-", "eps"}], "-", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"-", "eps"}], "-", 
        RowBox[{"1", "/", "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"With", " ", "z_", "6"}], "=", "infinity"}], ",", 
     RowBox[{
      RowBox[{"dlog", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "z_i"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"z_", "6"}]}], ")"}]}], "]"}], " ", "is", " ", "dlog", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z", "-", "z_i"}], ")"}], "."}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"eCoefficients", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"z", "-", "#"}], ")"}]}], "&"}], "/@", "basisPoles"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"hCoefficients", "=", 
     RowBox[{"MapThread", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"#2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"z", "-", "#1"}], ")"}]}], "-", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"z", "-", "rightReference"}], ")"}]}]}], ")"}]}], "&"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"basisPoles", ",", "twistResidues"}], "}"}]}], "]"}]}], ";"}],
    "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tauLogDerivative", "=", 
     RowBox[{
      RowBox[{"eps", "/", "tau"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eps", "+", 
         RowBox[{"1", "/", "2"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "2"}], "+", "tau"}], ")"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"gaussManinCoefficients", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"eCoefficients", ",", "tau"}], "]"}], "+", 
        RowBox[{"tauLogDerivative", " ", "eCoefficients"}]}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"tau", ">", "0"}]}]}], "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"punctures", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"I", " ", 
        RowBox[{"Sqrt", "[", "tau", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{"Sqrt", "[", "tau", "]"}]}], ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], "/", "2"}], ",", "Infinity"}], 
      "}"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"toLocal", "[", 
      RowBox[{"formCoefficient_", ",", "p_"}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"p", "===", "Infinity"}], ",", 
       RowBox[{"Together", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"formCoefficient", "/.", " ", 
           RowBox[{"z", "->", 
            RowBox[{"1", "/", "x"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", 
           RowBox[{"x", "^", "2"}]}], ")"}]}], "]"}], ",", 
       RowBox[{"Together", "[", 
        RowBox[{"formCoefficient", "/.", " ", 
         RowBox[{"z", "->", 
          RowBox[{"p", "+", "x"}]}]}], "]"}]}], "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"localIntersectionContribution", "[", 
      RowBox[{"left_", ",", "right_", ",", "p_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "wLocal", ",", "leftLocal", ",", "rightLocal", ",", "cm", ",", "c0", 
         ",", "psi", ",", "equation", ",", "solution", ",", "contribution"}], 
        "}"}], ",", 
       RowBox[{
        RowBox[{"wLocal", "=", 
         RowBox[{"Normal", "@", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"toLocal", "[", 
             RowBox[{"omegaCoefficient", ",", "p"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"leftLocal", "=", 
         RowBox[{"Normal", "@", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"toLocal", "[", 
             RowBox[{"left", ",", "p"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", 
              RowBox[{"-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"rightLocal", "=", 
         RowBox[{"Normal", "@", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"toLocal", "[", 
             RowBox[{"right", ",", "p"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"psi", "=", 
         RowBox[{
          RowBox[{"cm", "/", "x"}], "+", "c0"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"equation", "=", 
         RowBox[{"Together", "[", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"psi", ",", "x"}], "]"}], "+", 
           RowBox[{"wLocal", " ", "psi"}], "-", "leftLocal"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"solution", "=", 
         RowBox[{"First", "@", 
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{"equation", ",", "x", ",", 
                 RowBox[{"-", "2"}]}], "]"}], "==", "0"}], ",", 
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{"equation", ",", "x", ",", 
                 RowBox[{"-", "1"}]}], "]"}], "==", "0"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cm", ",", "c0"}], "}"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"contribution", "=", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"psi", "/.", " ", "solution"}], ")"}], " ", 
             "rightLocal"}], "]"}], ",", "x", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Factor", "[", 
         RowBox[{"Together", "[", "contribution", "]"}], "]"}]}]}], "]"}]}], 
    ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"intersectionPair", "[", 
      RowBox[{"left_", ",", "right_"}], "]"}], ":=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"Total", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"localIntersectionContribution", "[", 
           RowBox[{"left", ",", "right", ",", "#"}], "]"}], "&"}], "/@", 
         "punctures"}], "]"}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"tau", ">", "0"}]}]}], "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cOrthonormal", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"intersectionPair", "[", 
        RowBox[{
         RowBox[{"eCoefficients", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"hCoefficients", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "5"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"omegaOrthonormal", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"intersectionPair", "[", 
        RowBox[{
         RowBox[{"gaussManinCoefficients", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"hCoefficients", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "5"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"omegaOrthonormal", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"omegaOrthonormal", ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"tau", ">", "0"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Closed", " ", "pole"}], "-", 
     RowBox[{
     "data", " ", "form", " ", "of", " ", "the", " ", "same", " ", "Gauss"}], 
     "-", 
     RowBox[{"Manin", " ", 
      RowBox[{"connection", "."}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"allFinitePoles", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"basisPoles", ",", "rightReference"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"allFiniteResidues", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"twistResidues", ",", 
       RowBox[{"eps", "-", 
        RowBox[{"1", "/", "2"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"poleVelocities", "=", 
     RowBox[{"D", "[", 
      RowBox[{"allFinitePoles", ",", "tau"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"rightReferenceIndex", "=", "6"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"kCoefficient", "[", 
      RowBox[{"i_", ",", "a_"}], "]"}], ":=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"allFiniteResidues", "[", 
         RowBox[{"[", "a", "]"}], "]"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"poleVelocities", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "-", 
           RowBox[{"poleVelocities", "[", 
            RowBox[{"[", "a", "]"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"allFinitePoles", "[", 
            RowBox[{"[", "a", "]"}], "]"}], "-", 
           RowBox[{"allFinitePoles", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}]}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"tau", ">", "0"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"omegaPoleFormula", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"i", "==", "j"}], ",", 
         RowBox[{
          RowBox[{"eps", "/", "tau"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"a", "==", "i"}], ",", "0", ",", 
              RowBox[{"kCoefficient", "[", 
               RowBox[{"i", ",", "a"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "1", ",", 
              RowBox[{"Length", "[", "allFinitePoles", "]"}]}], "}"}]}], 
           "]"}], "-", 
          RowBox[{
           RowBox[{
            RowBox[{"twistResidues", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/", 
            RowBox[{"allFiniteResidues", "[", 
             RowBox[{"[", "rightReferenceIndex", "]"}], "]"}]}], " ", 
           RowBox[{"kCoefficient", "[", 
            RowBox[{"i", ",", "rightReferenceIndex"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"kCoefficient", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "-", 
          RowBox[{
           RowBox[{
            RowBox[{"twistResidues", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "/", 
            RowBox[{"allFiniteResidues", "[", 
             RowBox[{"[", "rightReferenceIndex", "]"}], "]"}]}], " ", 
           RowBox[{"kCoefficient", "[", 
            RowBox[{"i", ",", "rightReferenceIndex"}], "]"}]}]}]}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "5"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"omegaPoleFormula", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"omegaPoleFormula", ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"tau", ">", "0"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"poleFormulaDifference", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"omegaPoleFormula", "-", "omegaOrthonormal"}], "]"}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"tau", ">", "0"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Independently", " ", "project", " ", "e_i", " ", "to", " ", "the", " ", 
     "monomial", " ", 
     RowBox[{"cocycles", "."}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"reduceToMonomial", "[", "f_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "qVars", ",", "rVars", ",", "q", ",", "rPoly", ",", "numerator", ",", 
         "equations", ",", "solution", ",", "residual"}], "}"}], ",", 
       RowBox[{
        RowBox[{"qVars", "=", 
         RowBox[{"Array", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Unique", "[", "\"\<q\>\"", "]"}], "&"}], ",", "6", ",", 
           "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"rVars", "=", 
         RowBox[{"Array", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Unique", "[", "\"\<r\>\"", "]"}], "&"}], ",", "5", ",", 
           "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"q", "=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"qVars", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], " ", 
            RowBox[{"z", "^", "k"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "5"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"rPoly", "=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"rVars", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], " ", 
            RowBox[{"z", "^", "k"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "4"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"numerator", "=", 
         RowBox[{"Expand", "@", 
          RowBox[{"Numerator", "@", 
           RowBox[{"Together", "[", 
            RowBox[{"f", "-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"q", ",", "z"}], "]"}], "+", 
               RowBox[{"omegaCoefficient", " ", "q"}]}], ")"}], "-", 
             "rPoly"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"equations", "=", 
         RowBox[{"Thread", "[", 
          RowBox[{
           RowBox[{"CoefficientList", "[", 
            RowBox[{"numerator", ",", "z"}], "]"}], "==", "0"}], "]"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"solution", "=", 
         RowBox[{"First", "@", 
          RowBox[{"Solve", "[", 
           RowBox[{"equations", ",", 
            RowBox[{"Join", "[", 
             RowBox[{"qVars", ",", "rVars"}], "]"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"residual", "=", 
         RowBox[{"Factor", "@", 
          RowBox[{"Together", "[", 
           RowBox[{
            RowBox[{"f", "-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"q", ",", "z"}], "]"}], "+", 
               RowBox[{"omegaCoefficient", " ", "q"}]}], ")"}], "-", 
             "rPoly"}], "/.", " ", "solution"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"residual", "=!=", "0"}], ",", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"\"\<REDUCTION_RESIDUAL=\>\"", ",", 
             RowBox[{"InputForm", "[", "residual", "]"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Quit", "[", "1", "]"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Factor", "/@", 
         RowBox[{"(", 
          RowBox[{"rVars", "/.", " ", "solution"}], ")"}]}]}]}], "]"}]}], 
    ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rOrthonormalToMonomial", "=", 
     RowBox[{"reduceToMonomial", "/@", "eCoefficients"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"tau", "+", "1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "tau"}], "+", "3"}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"a0Monomial", "=", 
     RowBox[{
      RowBox[{"1", "/", "g"}], " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "tau"}], "-", 
           RowBox[{"7", "/", "2"}]}], ",", "0", ",", 
          RowBox[{"2", "-", 
           RowBox[{"11", "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "tau"}], ")"}]}]}], ",", "0", ",", 
          RowBox[{"6", "/", "tau"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "tau"}]}], ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "/", "2"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"11", "/", "2"}], "-", 
           RowBox[{"2", " ", "tau"}]}], ",", "0", ",", 
          RowBox[{"-", "6"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "11"}], " ", "tau"}], "-", "3"}], ")"}], "/", 
           "2"}], ",", "0", ",", 
          RowBox[{"4", " ", "tau"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"tau", "/", "2"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], " ", "tau"}], "-", 
           RowBox[{"3", "/", "2"}]}], ",", "0", ",", 
          RowBox[{"6", " ", "tau"}]}], "}"}]}], "}"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"a1Monomial", "=", 
     RowBox[{
      RowBox[{"1", "/", "g"}], " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"8", "/", "tau"}], "+", "4"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "/", "tau"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"3", "/", "tau"}], "-", "1"}], ",", "0", ",", "4", ",", 
          "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"3", "/", "tau"}], "-", "1"}], ",", "0", ",", "4"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"tau", "-", "3"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"3", "/", "tau"}], "+", "7"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"tau", "-", "3"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"3", "/", "tau"}], "+", "7"}]}], "}"}]}], "}"}]}]}], ";"}],
    "\n", 
   RowBox[{
    RowBox[{"omegaMonomial", "=", 
     RowBox[{"a0Monomial", "+", 
      RowBox[{"eps", " ", "a1Monomial"}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"omegaTransformed", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"rOrthonormalToMonomial", ",", "tau"}], "]"}], "+", 
          RowBox[{"rOrthonormalToMonomial", ".", "omegaMonomial"}]}], ")"}], 
        ".", 
        RowBox[{"Inverse", "[", "rOrthonormalToMonomial", "]"}]}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"tau", ">", "0"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"connectionDifference", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"omegaOrthonormal", "-", "omegaTransformed"}], "]"}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"tau", ">", "0"}]}]}], "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<BASIS_POLES=\>\"", ",", 
      RowBox[{"InputForm", "[", "basisPoles", "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<LEFT_REFERENCE=\>\"", ",", 
      RowBox[{"InputForm", "[", "leftReference", "]"}]}], "]"}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<RIGHT_REFERENCE=\>\"", ",", 
      RowBox[{"InputForm", "[", "rightReference", "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<ORTHONORMAL_C=\>\"", ",", 
      RowBox[{"InputForm", "[", "cOrthonormal", "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<ORTHONORMAL_CONNECTION=\>\"", ",", 
      RowBox[{"InputForm", "[", "omegaOrthonormal", "]"}]}], "]"}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<POLE_FORMULA_MINUS_INTERSECTION=\>\"", ",", 
      RowBox[{"InputForm", "[", "poleFormulaDifference", "]"}]}], "]"}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<ORTHONORMAL_TO_MONOMIAL_DETERMINANT=\>\"", ",", 
      RowBox[{"InputForm", "[", 
       RowBox[{"Factor", "[", 
        RowBox[{"Det", "[", "rOrthonormalToMonomial", "]"}], "]"}], "]"}]}], 
     "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<INTERSECTION_MINUS_TRANSFORMED_MONOMIAL=\>\"", ",", 
      RowBox[{"InputForm", "[", "connectionDifference", "]"}]}], "]"}], ";"}],
    "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"cOrthonormal", "===", 
         RowBox[{"IdentityMatrix", "[", "5", "]"}]}], "&&", 
        RowBox[{"poleFormulaDifference", "===", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", "25"}], "]"}]}], "&&", 
        RowBox[{"connectionDifference", "===", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", "25"}], "]"}]}]}], ",", 
       "\"\<ORTHONORMAL_DLOG_CHECK=PASS\>\"", ",", 
       "\"\<ORTHONORMAL_DLOG_CHECK=FAIL\>\""}], "]"}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\n", "\n"}]}]], "Input",
 CellChangeTimes->{4.000210203555249*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"2cbaae78-c0d6-4ccd-9800-dcc6851964f7"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BASIS_POLES=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "*", 
        RowBox[{"Sqrt", "[", "3", "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", " ", 
       RowBox[{"I", "*", 
        RowBox[{"Sqrt", "[", "tau", "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "I"}], ")"}], "*", 
        RowBox[{"Sqrt", "[", "tau", "]"}]}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{-1, Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
      3^Rational[1, 2], Complex[0, 1] $CellContext`tau^Rational[1, 2], 
      Complex[0, -1] $CellContext`tau^Rational[1, 2]}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["BASIS_POLES=", 
   InputForm[{-1, Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
     3^Rational[1, 2], Complex[0, 1] $CellContext`tau^Rational[1, 2], 
     Complex[0, -1] $CellContext`tau^Rational[1, 2]}]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0002101260797453`*^9, 4.000210221502841*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"f617241b-5b17-4627-b406-9248704315bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LEFT_REFERENCE=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["Infinity",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[
     DirectedInfinity[1]],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["LEFT_REFERENCE=", 
   InputForm[
    DirectedInfinity[1]]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0002101260797453`*^9, 4.000210221525621*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"c75b4495-97ef-439a-8c9c-d8d8eb10a277"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"RIGHT_REFERENCE=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["1",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[1],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["RIGHT_REFERENCE=", 
   InputForm[1]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0002101260797453`*^9, 4.0002102215413*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"08a1afe2-be7a-4969-83fc-1a4043997a3c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ORTHONORMAL_C=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}], 
        "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", " ", "1", ",", " ", "0", ",", " ", "0", ",", " ", "0"}], 
        "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", " ", "0", ",", " ", "1", ",", " ", "0", ",", " ", "0"}], 
        "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", " ", "0", ",", " ", "0", ",", " ", "1", ",", " ", "0"}], 
        "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "1"}], 
        "}"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1,
      0}, {0, 0, 0, 0, 1}}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["ORTHONORMAL_C=", 
   InputForm[{{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 
    0}, {0, 0, 0, 0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0002101260797453`*^9, 4.000210221555563*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"f8573988-c915-4c95-87cb-96f96f3c4c5b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ORTHONORMAL_CONNECTION=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", "eps"}], " ", "-", " ", "tau"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", "tau"}], " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"tau", "^", "2"}]}]}], ")"}]}], ",", " ", "0", ",", " ", 
         "0", ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"2", "*", "eps"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "I"}], ")"}], "*", 
               RowBox[{"Sqrt", "[", "tau", "]"}]}], " ", "+", " ", "tau"}], 
             ")"}]}], ")"}]}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"2", "*", "eps"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"I", "*", 
               RowBox[{"Sqrt", "[", "tau", "]"}]}], " ", "+", " ", "tau"}], 
             ")"}]}], ")"}]}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "*", "eps"}], " ", "-", " ", 
            RowBox[{"2", "*", "tau"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "*", "tau"}], " ", "+", " ", 
            RowBox[{"4", "*", 
             RowBox[{"tau", "^", "2"}]}]}], ")"}]}], ",", " ", "0", ",", " ", 
         
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"2", "*", "eps"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "*", "I"}], ")"}], "*", 
             RowBox[{"Sqrt", "[", "3", "]"}], "*", 
             RowBox[{"Sqrt", "[", "tau", "]"}]}], " ", "+", " ", 
            RowBox[{"4", "*", "tau"}]}], ")"}]}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"2", "*", "eps"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "*", "I"}], ")"}], "*", 
             RowBox[{"Sqrt", "[", "3", "]"}], "*", 
             RowBox[{"Sqrt", "[", "tau", "]"}]}], " ", "+", " ", 
            RowBox[{"4", "*", "tau"}]}], ")"}]}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "*", "eps"}], " ", "-", " ", 
            RowBox[{"2", "*", "tau"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "*", "tau"}], " ", "+", " ", 
            RowBox[{"4", "*", 
             RowBox[{"tau", "^", "2"}]}]}], ")"}]}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"2", "*", "eps"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "*", "I"}], ")"}], "*", 
             RowBox[{"Sqrt", "[", "3", "]"}], "*", 
             RowBox[{"Sqrt", "[", "tau", "]"}]}], " ", "+", " ", 
            RowBox[{"4", "*", "tau"}]}], ")"}]}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"2", "*", "eps"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "*", "I"}], ")"}], "*", 
             RowBox[{"Sqrt", "[", "3", "]"}], "*", 
             RowBox[{"Sqrt", "[", "tau", "]"}]}], " ", "+", " ", 
            RowBox[{"4", "*", "tau"}]}], ")"}]}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], "*", "I"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], " ", "+", " ", 
              RowBox[{"2", "*", "eps"}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sqrt", "[", "tau", "]"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}]}], ")"}]}], ",", " ", 
         
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", "+", " ", 
               RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "*", "eps"}], ")"}], 
           "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Sqrt", "[", "3", "]"}], " ", "+", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "*", "I"}], ")"}], "*", 
                RowBox[{"Sqrt", "[", "tau", "]"}]}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"I", "*", 
                RowBox[{"Sqrt", "[", "tau", "]"}]}], " ", "+", " ", "tau"}], 
              ")"}]}], ")"}]}]}], ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "+", " ", 
               RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "*", "eps"}], ")"}], 
           "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Sqrt", "[", "3", "]"}], " ", "-", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "*", "I"}], ")"}], "*", 
                RowBox[{"Sqrt", "[", "tau", "]"}]}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"I", "*", 
                RowBox[{"Sqrt", "[", "tau", "]"}]}], " ", "+", " ", "tau"}], 
              ")"}]}], ")"}]}]}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], " ", "+", " ", 
            RowBox[{"6", "*", "eps"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "*", "I"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", " ", "+", " ", 
               RowBox[{"2", "*", "eps"}]}], ")"}], "*", 
             RowBox[{"Sqrt", "[", "tau", "]"}]}], " ", "+", " ", 
            RowBox[{"4", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], " ", "+", " ", "eps"}], ")"}], "*", 
             "tau"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "*", "I"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", " ", "+", " ", 
               RowBox[{"2", "*", "eps"}]}], ")"}], "*", 
             RowBox[{"tau", "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}]}], " ", "-", " ", 
            RowBox[{"16", "*", 
             RowBox[{"tau", "^", "2"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", "*", "tau", "*", 
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"I", " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "*", "I"}], ")"}], "*", "eps"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "*", "I"}], ")"}], "*", "tau"}], " ", "+", " ", 
            RowBox[{"4", "*", 
             RowBox[{"tau", "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}]}]}], ")"}]}]}], "}"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"I", "/", "2"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], " ", "+", " ", 
              RowBox[{"2", "*", "eps"}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sqrt", "[", "tau", "]"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}]}], ")"}]}], ",", " ", 
         
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", "+", " ", 
               RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "*", "eps"}], ")"}], 
           "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Sqrt", "[", "3", "]"}], " ", "-", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "*", "I"}], ")"}], "*", 
                RowBox[{"Sqrt", "[", "tau", "]"}]}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"-", "I"}], ")"}], "*", 
                RowBox[{"Sqrt", "[", "tau", "]"}]}], " ", "+", " ", "tau"}], 
              ")"}]}], ")"}]}]}], ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "+", " ", 
               RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "*", "eps"}], ")"}], 
           "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Sqrt", "[", "3", "]"}], " ", "+", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "*", "I"}], ")"}], "*", 
                RowBox[{"Sqrt", "[", "tau", "]"}]}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"-", "I"}], ")"}], "*", 
                RowBox[{"Sqrt", "[", "tau", "]"}]}], " ", "+", " ", "tau"}], 
              ")"}]}], ")"}]}]}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"I", " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "*", "I"}], ")"}], "*", "eps"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "*", "I"}], ")"}], "*", "tau"}], " ", "-", " ", 
            RowBox[{"4", "*", 
             RowBox[{"tau", "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}]}]}], ")"}]}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", " ", "+", " ", 
                 RowBox[{"4", "*", "tau"}]}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", " ", "+", " ", 
                 RowBox[{"I", "*", 
                  RowBox[{"Sqrt", "[", "tau", "]"}]}], " ", "+", " ", 
                 RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"eps", "*", 
             RowBox[{"(", 
              RowBox[{"6", " ", "-", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"6", "*", "I"}], ")"}], "*", 
                RowBox[{"Sqrt", "[", "tau", "]"}]}], " ", "+", " ", 
               RowBox[{"4", "*", "tau"}], " ", "-", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"8", "*", "I"}], ")"}], "*", 
                RowBox[{"tau", "^", 
                 RowBox[{"(", 
                  RowBox[{"3", "/", "2"}], ")"}]}]}]}], ")"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", "*", "tau", "*", 
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}]}], "}"}]}], "}"}],
     
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{{(2 $CellContext`eps - $CellContext`tau)/(2 $CellContext`tau + 
       2 $CellContext`tau^2), 0, 0, Rational[1, 4] (1 + 2 $CellContext`eps)/(
       Complex[0, -1] $CellContext`tau^Rational[1, 2] + $CellContext`tau), 
       Rational[1, 4] (1 + 2 $CellContext`eps)/(
       Complex[0, 1] $CellContext`tau^Rational[1, 2] + $CellContext`tau)}, {
      0, (3 $CellContext`eps - 2 $CellContext`tau)/(3 $CellContext`tau + 
       4 $CellContext`tau^2), 0, (1 + 2 $CellContext`eps)/(
       Complex[0, -2] 3^Rational[1, 2] $CellContext`tau^Rational[1, 2] + 
       4 $CellContext`tau), (1 + 2 $CellContext`eps)/(
       Complex[0, 2] 3^Rational[1, 2] $CellContext`tau^Rational[1, 2] + 
       4 $CellContext`tau)}, {
      0, 0, (3 $CellContext`eps - 2 $CellContext`tau)/(3 $CellContext`tau + 
       4 $CellContext`tau^2), (1 + 2 $CellContext`eps)/(
       Complex[0, 2] 3^Rational[1, 2] $CellContext`tau^Rational[1, 2] + 
       4 $CellContext`tau), (1 + 2 $CellContext`eps)/(
       Complex[0, -2] 3^Rational[1, 2] $CellContext`tau^Rational[1, 2] + 
       4 $CellContext`tau)}, {Complex[0, 
         Rational[-1, 2]] (-1 + 2 $CellContext`eps) $CellContext`tau^
        Rational[-1, 2]/(1 + $CellContext`tau), 
       Rational[-1, 2] (2 + 
        3^Rational[1, 2]) $CellContext`eps (3^Rational[1, 2] + 
         Complex[0, 2] $CellContext`tau^Rational[1, 2])^(-1)/(
       Complex[0, 1] $CellContext`tau^Rational[1, 2] + $CellContext`tau), 
       Rational[-1, 2] (-2 + 
        3^Rational[1, 2]) $CellContext`eps (3^Rational[1, 2] + 
         Complex[0, -2] $CellContext`tau^Rational[1, 2])^(-1)/(
       Complex[0, 1] $CellContext`tau^Rational[1, 2] + $CellContext`tau), 
       Rational[
        1, 4] $CellContext`tau^(-1) (1 + $CellContext`tau)^(-1) (3 + 
         4 $CellContext`tau)^(-1) (-3 + 6 $CellContext`eps + 
        Complex[0, 3] (1 + 2 $CellContext`eps) $CellContext`tau^
          Rational[1, 2] + 4 (-4 + $CellContext`eps) $CellContext`tau + 
        Complex[0, 4] (1 + 2 $CellContext`eps) $CellContext`tau^
          Rational[3, 2] - 16 $CellContext`tau^2), (Complex[0, 1] + 
        Complex[0, 2] $CellContext`eps)/(Complex[0, 4] $CellContext`tau + 
       4 $CellContext`tau^Rational[3, 2])}, {Complex[0, 
         Rational[1, 2]] (-1 + 2 $CellContext`eps) $CellContext`tau^
        Rational[-1, 2]/(1 + $CellContext`tau), 
       Rational[-1, 2] (2 + 
        3^Rational[1, 2]) $CellContext`eps (3^Rational[1, 2] + 
         Complex[0, -2] $CellContext`tau^Rational[1, 2])^(-1)/(
       Complex[0, -1] $CellContext`tau^Rational[1, 2] + $CellContext`tau), 
       Rational[-1, 2] (-2 + 
        3^Rational[1, 2]) $CellContext`eps (3^Rational[1, 2] + 
         Complex[0, 2] $CellContext`tau^Rational[1, 2])^(-1)/(
       Complex[0, -1] $CellContext`tau^Rational[1, 2] + $CellContext`tau), (
        Complex[0, 1] + Complex[0, 2] $CellContext`eps)/(
       Complex[0, 4] $CellContext`tau - 4 $CellContext`tau^Rational[3, 2]), 
       Rational[
        1, 4] $CellContext`tau^(-1) (1 + $CellContext`tau)^(-1) (3 + 
         4 $CellContext`tau)^(-1) (-(3 + 4 $CellContext`tau) (1 + 
          Complex[0, 1] $CellContext`tau^Rational[1, 2] + 
          4 $CellContext`tau) + $CellContext`eps (6 + 
          Complex[0, -6] $CellContext`tau^Rational[1, 2] + 4 $CellContext`tau + 
          Complex[0, -8] $CellContext`tau^Rational[3, 2]))}}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["ORTHONORMAL_CONNECTION=", 
   InputForm[{{(2 $CellContext`eps - $CellContext`tau)/(2 $CellContext`tau + 
      2 $CellContext`tau^2), 0, 0, Rational[1, 4] (1 + 2 $CellContext`eps)/(
      Complex[0, -1] $CellContext`tau^Rational[1, 2] + $CellContext`tau), 
      Rational[1, 4] (1 + 2 $CellContext`eps)/(
      Complex[0, 1] $CellContext`tau^Rational[1, 2] + $CellContext`tau)}, {
     0, (3 $CellContext`eps - 2 $CellContext`tau)/(3 $CellContext`tau + 
      4 $CellContext`tau^2), 0, (1 + 2 $CellContext`eps)/(
      Complex[0, -2] 3^Rational[1, 2] $CellContext`tau^Rational[1, 2] + 
      4 $CellContext`tau), (1 + 2 $CellContext`eps)/(
      Complex[0, 2] 3^Rational[1, 2] $CellContext`tau^Rational[1, 2] + 
      4 $CellContext`tau)}, {
     0, 0, (3 $CellContext`eps - 2 $CellContext`tau)/(3 $CellContext`tau + 
      4 $CellContext`tau^2), (1 + 2 $CellContext`eps)/(
      Complex[0, 2] 3^Rational[1, 2] $CellContext`tau^Rational[1, 2] + 
      4 $CellContext`tau), (1 + 2 $CellContext`eps)/(
      Complex[0, -2] 3^Rational[1, 2] $CellContext`tau^Rational[1, 2] + 
      4 $CellContext`tau)}, {Complex[0, 
        Rational[-1, 2]] (-1 + 2 $CellContext`eps) $CellContext`tau^
       Rational[-1, 2]/(1 + $CellContext`tau), 
      Rational[-1, 2] (2 + 
       3^Rational[1, 2]) $CellContext`eps (3^Rational[1, 2] + 
        Complex[0, 2] $CellContext`tau^Rational[1, 2])^(-1)/(
      Complex[0, 1] $CellContext`tau^Rational[1, 2] + $CellContext`tau), 
      Rational[-1, 2] (-2 + 
       3^Rational[1, 2]) $CellContext`eps (3^Rational[1, 2] + 
        Complex[0, -2] $CellContext`tau^Rational[1, 2])^(-1)/(
      Complex[0, 1] $CellContext`tau^Rational[1, 2] + $CellContext`tau), 
      Rational[1, 4] $CellContext`tau^(-1) (1 + $CellContext`tau)^(-1) (3 + 
        4 $CellContext`tau)^(-1) (-3 + 6 $CellContext`eps + 
       Complex[0, 3] (1 + 2 $CellContext`eps) $CellContext`tau^Rational[1, 2] + 
       4 (-4 + $CellContext`eps) $CellContext`tau + 
       Complex[0, 4] (1 + 2 $CellContext`eps) $CellContext`tau^Rational[3, 2] - 
       16 $CellContext`tau^2), (Complex[0, 1] + 
       Complex[0, 2] $CellContext`eps)/(Complex[0, 4] $CellContext`tau + 
      4 $CellContext`tau^Rational[3, 2])}, {Complex[0, 
        Rational[1, 2]] (-1 + 2 $CellContext`eps) $CellContext`tau^
       Rational[-1, 2]/(1 + $CellContext`tau), 
      Rational[-1, 2] (2 + 
       3^Rational[1, 2]) $CellContext`eps (3^Rational[1, 2] + 
        Complex[0, -2] $CellContext`tau^Rational[1, 2])^(-1)/(
      Complex[0, -1] $CellContext`tau^Rational[1, 2] + $CellContext`tau), 
      Rational[-1, 2] (-2 + 
       3^Rational[1, 2]) $CellContext`eps (3^Rational[1, 2] + 
        Complex[0, 2] $CellContext`tau^Rational[1, 2])^(-1)/(
      Complex[0, -1] $CellContext`tau^Rational[1, 2] + $CellContext`tau), (
       Complex[0, 1] + Complex[0, 2] $CellContext`eps)/(
      Complex[0, 4] $CellContext`tau - 4 $CellContext`tau^Rational[3, 2]), 
      Rational[1, 4] $CellContext`tau^(-1) (1 + $CellContext`tau)^(-1) (3 + 
        4 $CellContext`tau)^(-1) (-(3 + 4 $CellContext`tau) (1 + 
         Complex[0, 1] $CellContext`tau^Rational[1, 2] + 
         4 $CellContext`tau) + $CellContext`eps (6 + 
         Complex[0, -6] $CellContext`tau^Rational[1, 2] + 4 $CellContext`tau + 
         Complex[0, -8] $CellContext`tau^Rational[3, 2]))}}]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0002101260797453`*^9, 4.000210221568501*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"03f99e75-6bec-41ec-a22c-02bba7f6b413"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"POLE_FORMULA_MINUS_INTERSECTION=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
      "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", 
       ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", 
       "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", 
       ",", " ", "0"}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["POLE_FORMULA_MINUS_INTERSECTION=", 
   InputForm[{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0002101260797453`*^9, 4.000210221585587*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"f546457d-d747-45d4-b9ac-3e8fd239959c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ORTHONORMAL_TO_MONOMIAL_DETERMINANT=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2048"}], "*", "I"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], " ", "+", " ", "eps"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], " ", "+", " ", 
          RowBox[{"2", "*", "eps"}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "*", "eps", "*", 
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", 
          RowBox[{"2", "*", "eps"}]}], ")"}], "*", 
        RowBox[{"Sqrt", "[", "tau", "]"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "^", "2"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", "+", " ", 
           RowBox[{"4", "*", "tau"}]}], ")"}], "^", "2"}]}], ")"}]}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[
    Complex[0, -2048] 
     3^Rational[-1, 2] (-1 + $CellContext`eps) $CellContext`eps^(-1) (-3 + 
      2 $CellContext`eps) (1 + 2 $CellContext`eps)^(-1) $CellContext`tau^
      Rational[-1, 2] (1 + $CellContext`tau)^(-2) (3 + 
       4 $CellContext`tau)^(-2)],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["ORTHONORMAL_TO_MONOMIAL_DETERMINANT=", 
   InputForm[
   Complex[0, -2048] 
    3^Rational[-1, 2] (-1 + $CellContext`eps) $CellContext`eps^(-1) (-3 + 
     2 $CellContext`eps) (1 + 2 $CellContext`eps)^(-1) $CellContext`tau^
     Rational[-1, 2] (1 + $CellContext`tau)^(-2) (3 + 
      4 $CellContext`tau)^(-2)]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0002101260797453`*^9, 4.000210221598928*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"753c0479-ee44-4ca1-8381-9b87fc376f16"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"INTERSECTION_MINUS_TRANSFORMED_MONOMIAL=\"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
      "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", 
       ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", 
       "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", 
       ",", " ", "0"}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["INTERSECTION_MINUS_TRANSFORMED_MONOMIAL=", 
   InputForm[{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0002101260797453`*^9, 4.000210221612487*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"83c09a74-6450-4652-ad15-b0d1dfe00590"],

Cell[BoxData["\<\"ORTHONORMAL_DLOG_CHECK=PASS\"\>"], "Print",
 CellChangeTimes->{4.0002101260797453`*^9, 4.000210221625749*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"edff3f1e-0bcf-44a8-ada6-4986895f6226"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Twisted-exact certificates for the basis transformation", "Section",ExpressionUUID->"eb69e1b8-9732-4f6e-b15b-378f9a81684b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Extract", " ", "the", " ", "twisted"}], "-", 
    RowBox[{"exact", " ", "zero"}], "-", 
    RowBox[{
    "forms", " ", "q_i", " ", "using", " ", "the", " ", "already", " ", 
     "computed", " ", 
     RowBox[{"R", "."}]}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"extractQ", "[", 
      RowBox[{"f_", ",", "rCoefficients_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "qVars", ",", "q", ",", "rPoly", ",", "numerator", ",", "equations", 
         ",", "solution", ",", "residual"}], "}"}], ",", 
       RowBox[{
        RowBox[{"qVars", "=", 
         RowBox[{"Array", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Unique", "[", "\"\<q\>\"", "]"}], "&"}], ",", "6", ",", 
           "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"q", "=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"qVars", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], " ", 
            RowBox[{"z", "^", "k"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "5"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"rPoly", "=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"rCoefficients", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], " ", 
            RowBox[{"z", "^", "k"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "4"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"numerator", "=", 
         RowBox[{"Expand", "@", 
          RowBox[{"Numerator", "@", 
           RowBox[{"Together", "[", 
            RowBox[{"f", "-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"q", ",", "z"}], "]"}], "+", 
               RowBox[{"omegaCoefficient", " ", "q"}]}], ")"}], "-", 
             "rPoly"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"equations", "=", 
         RowBox[{"Thread", "[", 
          RowBox[{
           RowBox[{"CoefficientList", "[", 
            RowBox[{"numerator", ",", "z"}], "]"}], "==", "0"}], "]"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"solution", "=", 
         RowBox[{"First", "@", 
          RowBox[{"Solve", "[", 
           RowBox[{"equations", ",", "qVars"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"residual", "=", 
         RowBox[{"Factor", "@", 
          RowBox[{"Together", "[", 
           RowBox[{
            RowBox[{"f", "-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"q", ",", "z"}], "]"}], "+", 
               RowBox[{"omegaCoefficient", " ", "q"}]}], ")"}], "-", 
             "rPoly"}], "/.", " ", "solution"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"residual", "=!=", "0"}], ",", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Q_EXTRACTION_RESIDUAL=\>\"", ",", 
             RowBox[{"InputForm", "[", "residual", "]"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Quit", "[", "1", "]"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Factor", "[", 
         RowBox[{"Together", "[", 
          RowBox[{"q", "/.", " ", "solution"}], "]"}], "]"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"qFunctions", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"MapThread", "[", 
        RowBox[{"extractQ", ",", 
         RowBox[{"{", 
          RowBox[{"eCoefficients", ",", "rOrthonormalToMonomial"}], "}"}]}], 
        "]"}], "/.", 
       RowBox[{"tau", "->", "\[Tau]"}]}], "/.", 
      RowBox[{"eps", "->", "\[Epsilon]"}]}], "//", "FullSimplify"}]}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<q_\>\"", ",", "i", ",", "\"\<(z)=\>\"", ",", 
         RowBox[{"InputForm", "[", 
          RowBox[{"qFunctions", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "qFunctions", "]"}]}], "}"}]}], "]"}], "//", 
     "TraditionalForm"}], ";"}]}]}]], "Input",
 CellLabel->
  "In[115]:=",ExpressionUUID->"fe94ecc3-bc8b-4707-ade7-e267a61b9bb8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["z", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["z", "2"], "+", "\[Tau]"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Tau]"}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["3"], " ", "z"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["z", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["z", "2"], "+", "\[Tau]"}], ")"}]}], 
     RowBox[{"3", " ", "\[Epsilon]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"4", " ", "\[Tau]"}]}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", 
        SqrtBox["3"], " ", "z"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["z", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z", "2"], "+", "\[Tau]"}], ")"}]}], 
    RowBox[{"3", " ", "\[Epsilon]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"4", " ", "\[Tau]"}]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "4"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["\[Tau]"]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
     SqrtBox["\[Tau]"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Tau]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"4", " ", "\[Tau]"}]}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["z", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", "z"}], "+", 
        SqrtBox["\[Tau]"]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
      SqrtBox["\[Tau]"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"7", " ", "\[Tau]"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{4.000210164931796*^9, 4.000210225762045*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"9766c77c-e40a-4050-86e1-62592eebc301"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"q_\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"(z)=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", "z"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], " ", "+", " ", 
            RowBox[{"4", "*", 
             RowBox[{"z", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z", "^", "2"}], " ", "+", " ", "\[Tau]"}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", 
            RowBox[{"2", "*", "\[Epsilon]"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "\[Tau]"}], ")"}]}], ")"}]}], ")"}]}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[-(-1 + $CellContext`z) (-3 + 
      4 $CellContext`z^2) (-1 + 2 $CellContext`\[Epsilon])^(-1) (
       1 + $CellContext`\[Tau])^(-1) ($CellContext`z^2 + $CellContext`\[Tau])],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["q_", 1, "(z)=", 
   InputForm[-(-1 + $CellContext`z) (-3 + 
     4 $CellContext`z^2) (-1 + 2 $CellContext`\[Epsilon])^(-1) (
      1 + $CellContext`\[Tau])^(-1) ($CellContext`z^2 + $CellContext`\[Tau])]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000210164945216*^9, 4.000210225787149*^9},
 CellLabel->
  "During evaluation of \
In[115]:=",ExpressionUUID->"79877518-5151-4139-bd07-d76aa7e8171e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"q_\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"(z)=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], " ", "+", " ", 
          RowBox[{"2", "*", 
           RowBox[{"Sqrt", "[", "3", "]"}], "*", "z"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], " ", "+", " ", 
          RowBox[{"z", "^", "2"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", "^", "2"}], " ", "+", " ", "\[Tau]"}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{"3", "*", "\[Epsilon]", "*", 
        RowBox[{"(", 
         RowBox[{"3", " ", "+", " ", 
          RowBox[{"4", "*", "\[Tau]"}]}], ")"}]}], ")"}]}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[
    Rational[-8, 3] (-3 + 
      2 3^Rational[
         1, 2] $CellContext`z) (-1 + $CellContext`z^2) \
$CellContext`\[Epsilon]^(-1) ($CellContext`z^2 + $CellContext`\[Tau])/(3 + 
     4 $CellContext`\[Tau])],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["q_", 2, "(z)=", 
   InputForm[
   Rational[-8, 3] (-3 + 
     2 3^Rational[
        1, 2] $CellContext`z) (-1 + $CellContext`z^2) \
$CellContext`\[Epsilon]^(-1) ($CellContext`z^2 + $CellContext`\[Tau])/(3 + 
    4 $CellContext`\[Tau])]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000210164945216*^9, 4.000210225802229*^9},
 CellLabel->
  "During evaluation of \
In[115]:=",ExpressionUUID->"520e53bb-9514-46ed-b3cd-4cb051ad6985"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"q_\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"(z)=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"8", "*", 
        RowBox[{"(", 
         RowBox[{"3", " ", "+", " ", 
          RowBox[{"2", "*", 
           RowBox[{"Sqrt", "[", "3", "]"}], "*", "z"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], " ", "+", " ", 
          RowBox[{"z", "^", "2"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", "^", "2"}], " ", "+", " ", "\[Tau]"}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{"3", "*", "\[Epsilon]", "*", 
        RowBox[{"(", 
         RowBox[{"3", " ", "+", " ", 
          RowBox[{"4", "*", "\[Tau]"}]}], ")"}]}], ")"}]}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[
    Rational[8, 3] (3 + 
      2 3^Rational[
         1, 2] $CellContext`z) (-1 + $CellContext`z^2) \
$CellContext`\[Epsilon]^(-1) ($CellContext`z^2 + $CellContext`\[Tau])/(3 + 
     4 $CellContext`\[Tau])],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["q_", 3, "(z)=", 
   InputForm[
   Rational[8, 3] (3 + 
     2 3^Rational[
        1, 2] $CellContext`z) (-1 + $CellContext`z^2) \
$CellContext`\[Epsilon]^(-1) ($CellContext`z^2 + $CellContext`\[Tau])/(3 + 
    4 $CellContext`\[Tau])]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000210164945216*^9, 4.000210225815179*^9},
 CellLabel->
  "During evaluation of \
In[115]:=",ExpressionUUID->"78015d1f-cc4e-4f17-8565-89312fc0c5b3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"q_\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"(z)=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"I", "*", 
        RowBox[{"(", 
         RowBox[{"3", " ", "-", " ", 
          RowBox[{"7", "*", 
           RowBox[{"z", "^", "2"}]}], " ", "+", " ", 
          RowBox[{"4", "*", 
           RowBox[{"z", "^", "4"}]}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"z", " ", "+", " ", 
          RowBox[{"I", "*", 
           RowBox[{"Sqrt", "[", "\[Tau]", "]"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", 
          RowBox[{"2", "*", "\[Epsilon]"}]}], ")"}], "*", 
        RowBox[{"Sqrt", "[", "\[Tau]", "]"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", "\[Tau]"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"3", " ", "+", " ", 
          RowBox[{"4", "*", "\[Tau]"}]}], ")"}]}], ")"}]}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[
    Complex[0, 1] (3 - 7 $CellContext`z^2 + 
      4 $CellContext`z^4) (1 + 
       2 $CellContext`\[Epsilon])^(-1) ($CellContext`z + 
      Complex[0, 1] $CellContext`\[Tau]^Rational[1, 2]) $CellContext`\[Tau]^
      Rational[-1, 2] (1 + $CellContext`\[Tau])^(-1)/(3 + 
     4 $CellContext`\[Tau])],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["q_", 4, "(z)=", 
   InputForm[
   Complex[0, 1] (3 - 7 $CellContext`z^2 + 
     4 $CellContext`z^4) (1 + 2 $CellContext`\[Epsilon])^(-1) ($CellContext`z + 
     Complex[0, 1] $CellContext`\[Tau]^Rational[1, 2]) $CellContext`\[Tau]^
     Rational[-1, 2] (1 + $CellContext`\[Tau])^(-1)/(3 + 
    4 $CellContext`\[Tau])]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000210164945216*^9, 4.0002102258285007`*^9},
 CellLabel->
  "During evaluation of \
In[115]:=",ExpressionUUID->"da6fb683-77a9-4b40-8ec9-8d0042221474"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"q_\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\"(z)=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", "z"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "z"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], " ", "+", " ", 
            RowBox[{"4", "*", 
             RowBox[{"z", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"I", "*", "z"}], " ", "+", " ", 
            RowBox[{"Sqrt", "[", "\[Tau]", "]"}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"2", "*", "\[Epsilon]"}]}], ")"}], "*", 
          RowBox[{"Sqrt", "[", "\[Tau]", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{"3", " ", "+", " ", 
            RowBox[{"7", "*", "\[Tau]"}], " ", "+", " ", 
            RowBox[{"4", "*", 
             RowBox[{"\[Tau]", "^", "2"}]}]}], ")"}]}], ")"}]}], ")"}]}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[-(-1 + $CellContext`z) (1 + $CellContext`z) (-3 + 
      4 $CellContext`z^2) (1 + 2 $CellContext`\[Epsilon])^(-1) (
      Complex[0, 1] $CellContext`z + $CellContext`\[Tau]^
       Rational[1, 2]) $CellContext`\[Tau]^Rational[-1, 2]/(3 + 
     7 $CellContext`\[Tau] + 4 $CellContext`\[Tau]^2)],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["q_", 5, "(z)=", 
   InputForm[-(-1 + $CellContext`z) (1 + $CellContext`z) (-3 + 
     4 $CellContext`z^2) (1 + 2 $CellContext`\[Epsilon])^(-1) (
     Complex[0, 1] $CellContext`z + $CellContext`\[Tau]^
      Rational[1, 2]) $CellContext`\[Tau]^Rational[-1, 2]/(3 + 
    7 $CellContext`\[Tau] + 4 $CellContext`\[Tau]^2)]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000210164945216*^9, 4.000210225841449*^9},
 CellLabel->
  "During evaluation of \
In[115]:=",ExpressionUUID->"6849e6be-2122-4f15-b2b8-6cc1f20a0f6e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\n", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", "Twist"}]}]}]}]}], " ", "omega"}], "=", 
    RowBox[{"omegaCoefficient", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"dz", "--"}], "--"}], "--"}], "--"}], "--"}]}]}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"omegaCoefficient", "=", 
     RowBox[{"Together", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "z", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eps", "-", 
           RowBox[{"1", "/", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"z", "^", "2"}]}], ")"}]}]}], "-", 
       RowBox[{"2", " ", "z", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eps", "+", 
           RowBox[{"1", "/", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", "tau"}], ")"}]}]}], "-", 
       RowBox[{"8", " ", "eps", " ", 
        RowBox[{"z", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"z", "^", "2"}]}], "-", "3"}], ")"}]}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", "e_i"}]}]}]}]}], " ", 
      RowBox[{"coefficients", ":", "e_i"}]}], "=", 
     RowBox[{"eCoefficient_i", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"dz", "--"}], "--"}], "--"}], "--"}], "--"}]}]}], "*)"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"basisPoles", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", 
       RowBox[{"I", " ", 
        RowBox[{"Sqrt", "[", "tau", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{"Sqrt", "[", "tau", "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"eCoefficients", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"z", "-", "#"}], ")"}]}], "&"}], "/@", "basisPoles"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"phi_k", "=", 
     RowBox[{
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{"k", "-", "1"}], ")"}]}], " ", "dz"}]}], "*)"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"phiCoefficients", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"z", "^", 
        RowBox[{"(", 
         RowBox[{"k", "-", "1"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "===", "===", "==="}], "="}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"PASTE", " ", "YOUR", " ", "FIVE", " ", "q_i", 
     RowBox[{"(", "z", ")"}], " ", "FUNCTIONS", " ", "HERE"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "===", "===", "==="}], "="}], 
    "*)"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"qList", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"z", "-", "1"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", "*", 
              RowBox[{"z", "^", "2"}]}], "-", "3"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"tau", "+", 
             RowBox[{"z", "^", "2"}]}], ")"}]}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"tau", "+", "1"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", "eps"}], "-", "1"}], ")"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"8", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", 
              RowBox[{"Sqrt", "[", "3", "]"}], "*", "z"}], "-", "3"}], ")"}], 
           "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"z", "^", "2"}], "-", "1"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"tau", "+", 
             RowBox[{"z", "^", "2"}]}], ")"}]}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", "tau"}], "+", "3"}], ")"}], "*", "eps"}], 
         ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"Sqrt", "[", "3", "]"}], "*", "z"}], "+", "3"}], ")"}], 
          "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z", "^", "2"}], "-", "1"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"tau", "+", 
            RowBox[{"z", "^", "2"}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", "tau"}], "+", "3"}], ")"}], "*", "eps"}], 
         ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", 
             RowBox[{"z", "^", "4"}]}], "-", 
            RowBox[{"7", "*", 
             RowBox[{"z", "^", "2"}]}], "+", "3"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"z", "+", 
            RowBox[{"I", "*", 
             RowBox[{"Sqrt", "[", "tau", "]"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sqrt", "[", "tau", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{"tau", "+", "1"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", "tau"}], "+", "3"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", "eps"}], "+", "1"}], ")"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"z", "^", "2"}], "-", "1"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", "*", 
              RowBox[{"z", "^", "2"}]}], "-", "3"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sqrt", "[", "tau", "]"}], "+", 
             RowBox[{"I", "*", "z"}]}], ")"}]}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sqrt", "[", "tau", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", 
             RowBox[{"tau", "^", "2"}]}], "+", 
            RowBox[{"7", "*", "tau"}], "+", "3"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", "eps"}], "+", "1"}], ")"}]}], ")"}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", "example"}], ",", 
     RowBox[{"replace", " ", "q1"}], ",", "...", ",", 
     RowBox[{"q5", " ", "by", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"z", "-", "1"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"z", "^", "2"}]}], "-", "3"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"tau", "+", 
            RowBox[{"z", "^", "2"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"tau", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "eps"}], "-", "1"}], ")"}]}], ")"}]}]}], ",", 
        
        RowBox[{"(*", "q2", "*)"}], ",", 
        RowBox[{"(*", "q3", "*)"}], ",", 
        RowBox[{"(*", "q4", "*)"}], ","}], 
       RowBox[{"(*", "q5", "*)"}], "}"}]}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "===", "===", "==="}], "="}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "PASTE", " ", "THE", " ", "5", " ", "x", " ", "5", " ", "MATRIX", " ", 
     "R_ik", " ", "HERE"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Rows", " ", "correspond", " ", "to", " ", "i"}], ";", 
     RowBox[{"columns", " ", "correspond", " ", "to", " ", 
      RowBox[{"k", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "===", "===", "==="}], "="}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"deltaMinus", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "eps"}], "-", "1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "tau"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\n", 
   RowBox[{
    RowBox[{"deltaZero", "=", 
     RowBox[{"eps", "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"4", "*", "tau"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\n", 
   RowBox[{
    RowBox[{"deltaPlus", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "eps"}], "+", "1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "tau"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"4", "*", "tau"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\n", 
   RowBox[{
    RowBox[{"pR", "=", 
     RowBox[{
      RowBox[{"tau", "*", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"4", "*", "tau"}]}], ")"}]}], "+", 
      RowBox[{"2", "*", "eps", "*", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"7", "*", "tau"}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"tau", "^", "2"}]}]}], ")"}]}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qR", "=", 
     RowBox[{
      RowBox[{"-", "11"}], "+", 
      RowBox[{"4", "*", "tau"}], "+", 
      RowBox[{"8", "*", "eps", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "tau"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"rMatrix", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"4", "*", "tau"}], "+", 
            RowBox[{"2", "*", "eps", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", "tau"}], ")"}]}]}], ")"}], "/", 
          "deltaMinus"}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", "*", "eps"}], "+", "tau"}], ")"}], "/", 
           "deltaMinus"}]}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"8", "*", "eps"}], "+", 
            RowBox[{"8", "*", "tau"}]}], ")"}], "/", "deltaMinus"}], ",", 
         RowBox[{"8", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"eps", "-", "1"}], ")"}], "/", "deltaMinus"}]}], ",", 
         RowBox[{"4", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"2", "*", "eps"}]}], ")"}], "/", "deltaMinus"}]}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"eps", "*", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"4", "*", "tau"}]}], ")"}]}], "-", 
             RowBox[{"8", "*", "tau"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sqrt", "[", "3", "]"}], "*", "deltaZero"}], ")"}]}]}], 
         ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", "-", 
            RowBox[{"20", "*", "eps"}], "-", 
            RowBox[{"8", "*", "tau"}]}], ")"}], "/", "deltaZero"}], ",", 
         RowBox[{"8", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"5", "*", "eps"}], "+", 
             RowBox[{"4", "*", "tau"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sqrt", "[", "3", "]"}], "*", "deltaZero"}], ")"}]}]}], 
         ",", 
         RowBox[{"16", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"eps", "-", "1"}], ")"}], "/", "deltaZero"}]}], ",", 
         RowBox[{"16", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"2", "*", "eps"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sqrt", "[", "3", "]"}], "*", "deltaZero"}], ")"}]}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", "*", "tau"}], "-", 
             RowBox[{"eps", "*", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"4", "*", "tau"}]}], ")"}]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sqrt", "[", "3", "]"}], "*", "deltaZero"}], ")"}]}]}], 
         ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", "-", 
            RowBox[{"20", "*", "eps"}], "-", 
            RowBox[{"8", "*", "tau"}]}], ")"}], "/", "deltaZero"}], ",", 
         RowBox[{
          RowBox[{"-", "8"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"5", "*", "eps"}], "+", 
             RowBox[{"4", "*", "tau"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sqrt", "[", "3", "]"}], "*", "deltaZero"}], ")"}]}]}], 
         ",", 
         RowBox[{"16", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"eps", "-", "1"}], ")"}], "/", "deltaZero"}]}], ",", 
         RowBox[{"16", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", "eps"}], "-", "3"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sqrt", "[", "3", "]"}], "*", "deltaZero"}], ")"}]}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"I", "*", 
          RowBox[{"pR", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sqrt", "[", "tau", "]"}], "*", "deltaPlus"}], ")"}]}]}],
          ",", 
         RowBox[{"4", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "tau", "+", 
             RowBox[{"2", "*", "eps", "*", 
              RowBox[{"(", 
               RowBox[{"2", "+", "tau"}], ")"}]}]}], ")"}], "/", 
           "deltaPlus"}]}], ",", 
         RowBox[{
          RowBox[{"-", "I"}], "*", 
          RowBox[{"qR", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sqrt", "[", "tau", "]"}], "*", "deltaPlus"}], ")"}]}]}],
          ",", 
         RowBox[{
          RowBox[{"-", "8"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"eps", "-", "1"}], ")"}], "/", "deltaPlus"}]}], ",", 
         RowBox[{"4", "*", "I", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", "eps"}], "-", "3"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sqrt", "[", "tau", "]"}], "*", "deltaPlus"}], 
            ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], "*", 
          RowBox[{"pR", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sqrt", "[", "tau", "]"}], "*", "deltaPlus"}], ")"}]}]}],
          ",", 
         RowBox[{"4", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "tau", "+", 
             RowBox[{"2", "*", "eps", "*", 
              RowBox[{"(", 
               RowBox[{"2", "+", "tau"}], ")"}]}]}], ")"}], "/", 
           "deltaPlus"}]}], ",", 
         RowBox[{"I", "*", 
          RowBox[{"qR", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sqrt", "[", "tau", "]"}], "*", "deltaPlus"}], ")"}]}]}],
          ",", 
         RowBox[{
          RowBox[{"-", "8"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"eps", "-", "1"}], ")"}], "/", "deltaPlus"}]}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], "*", "I", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", "eps"}], "-", "3"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sqrt", "[", "tau", "]"}], "*", "deltaPlus"}], 
            ")"}]}]}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", "Twisted"}]}]}]}]}], " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"derivative", "--"}], "--"}], "--"}], "--"}], "--"}]}], 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"nabla_omega", " ", "q"}], "=", 
     RowBox[{
      RowBox[{"[", 
       RowBox[{
        RowBox[{"d_z", " ", "q"}], "+", 
        RowBox[{"omegaCoefficient", " ", "q"}]}], "]"}], " ", "dz"}]}], 
    "*)"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"nablaOmega", "[", "q_", "]"}], ":=", 
     RowBox[{"Together", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"q", ",", "z"}], "]"}], "+", 
       RowBox[{"omegaCoefficient", " ", "q"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"nablaQ", "=", 
     RowBox[{"nablaOmega", "/@", "qList"}]}], ";"}], "\[IndentingNewLine]", 
   "\n", 
   RowBox[{"(*", 
    RowBox[{"Sum_k", " ", "R_ik", " ", "phi_k"}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rPhi", "=", 
     RowBox[{"rMatrix", ".", "phiCoefficients"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Equation", " ", 
       RowBox[{"(", "4.61", ")"}]}], ":", "e_i"}], "=", 
     RowBox[{
      RowBox[{"nabla_omega", " ", "q_i"}], "+", 
      RowBox[{"Sum_k", " ", "R_ik", " ", "phi_k"}]}]}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lhs", "=", "eCoefficients"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"rhs", "=", 
     RowBox[{"nablaQ", "+", "rPhi"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"rawResiduals", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"lhs", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "-", 
        RowBox[{"rhs", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"residuals", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"Factor", "/@", 
        RowBox[{"(", 
         RowBox[{"Together", "/@", "rawResiduals"}], ")"}]}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"tau", ">", "0"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Residuals = \>\"", ",", 
      RowBox[{"InputForm", "[", "residuals", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"residuals", "===", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", "5"}], "]"}]}], ",", 
     RowBox[{"Print", "[", "\"\<EQUATION 4.61 CHECK = PASS\>\"", "]"}], ",", 
     RowBox[{
      RowBox[{"Print", "[", "\"\<EQUATION 4.61 CHECK = FAIL\>\"", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"residuals", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "=!=", "0"}], ",", 
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<Failed row i = \>\"", ",", "i", ",", "\"\<, residual = \>\"", 
            ",", 
            RowBox[{"InputForm", "[", 
             RowBox[{"residuals", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{4.000210232134733*^9},
 CellLabel->
  "In[163]:=",ExpressionUUID->"27281722-68fc-4a84-b4d1-33d67c685a87"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Residuals = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
      "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{0, 0, 0, 0, 0}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["Residuals = ", 
   InputForm[{0, 0, 0, 0, 0}]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0002101689574537`*^9, 4.0002102348972588`*^9, 
  4.0002102656607037`*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"8019dbb1-9b28-4df9-ae5e-2c078b37838c"],

Cell[BoxData["\<\"EQUATION 4.61 CHECK = PASS\"\>"], "Print",
 CellChangeTimes->{4.0002101689574537`*^9, 4.0002102348972588`*^9, 
  4.000210265676787*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"5fb78cab-f2ca-4792-a9bb-230c421cde56"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Independent pole formula and direct matrix transformation", "Section",ExpressionUUID->"37e8fae2-ccaa-4366-b1d2-4ac85f964fcf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"tau", "+", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "tau"}], "+", "3"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"a0Monomial", "=", 
   RowBox[{
    RowBox[{"1", "/", "g"}], " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "tau"}], "-", 
         RowBox[{"7", "/", "2"}]}], ",", "0", ",", 
        RowBox[{"2", "-", 
         RowBox[{"11", "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "tau"}], ")"}]}]}], ",", "0", ",", 
        RowBox[{"6", "/", "tau"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", "tau"}]}], ",", "0", ",", 
        RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "/", "2"}], ",", "0", ",", 
        RowBox[{
         RowBox[{"11", "/", "2"}], "-", 
         RowBox[{"2", " ", "tau"}]}], ",", "0", ",", 
        RowBox[{"-", "6"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "11"}], " ", "tau"}], "-", "3"}], ")"}], "/", "2"}], 
        ",", "0", ",", 
        RowBox[{"4", " ", "tau"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"tau", "/", "2"}]}], ",", "0", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "9"}], " ", "tau"}], "-", 
         RowBox[{"3", "/", "2"}]}], ",", "0", ",", 
        RowBox[{"6", " ", "tau"}]}], "}"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"a1Monomial", "=", 
   RowBox[{
    RowBox[{"1", "/", "g"}], " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{
         RowBox[{"8", "/", "tau"}], "+", "4"}], ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "4"}], "/", "tau"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"3", "/", "tau"}], "-", "1"}], ",", "0", ",", "4", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{
         RowBox[{"3", "/", "tau"}], "-", "1"}], ",", "0", ",", "4"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"tau", "-", "3"}], ",", "0", ",", 
        RowBox[{
         RowBox[{"3", "/", "tau"}], "+", "7"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"tau", "-", "3"}], ",", "0", ",", 
        RowBox[{
         RowBox[{"3", "/", "tau"}], "+", "7"}]}], "}"}]}], "}"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"omegaMonomial", "=", 
   RowBox[{"a0Monomial", "+", 
    RowBox[{"eps", " ", "a1Monomial"}]}]}], ";"}], "\n"}], "Input",
 CellLabel->
  "In[138]:=",ExpressionUUID->"17c260af-8a8c-4872-9336-c0449f782568"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{"Pole", " ", "positions"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"zP", "[", "1", "]"}], "=", 
   RowBox[{"-", "1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"zP", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Sqrt", "[", "3", "]"}]}], "/", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"zP", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"zP", "[", "4", "]"}], "=", 
   RowBox[{"I", " ", 
    RowBox[{"Sqrt", "[", "tau", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"zP", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "I"}], " ", 
    RowBox[{"Sqrt", "[", "tau", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"zP", "[", "7", "]"}], "=", "1"}], ";"}], "\[IndentingNewLine]", 
  "\n", 
  RowBox[{"(*", 
   RowBox[{"Residues", " ", "r_a"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", "1", "]"}], "=", 
   RowBox[{"eps", "-", 
    RowBox[{"1", "/", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", "2", "]"}], "=", 
   RowBox[{"-", "eps"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", "3", "]"}], "=", 
   RowBox[{"-", "eps"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", "4", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"eps", "+", 
      RowBox[{"1", "/", "2"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", "5", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"eps", "+", 
      RowBox[{"1", "/", "2"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", "7", "]"}], "=", 
    RowBox[{"eps", "-", 
     RowBox[{"1", "/", "2"}]}]}], ";"}], "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{"v_a", "=", 
    RowBox[{"d", " ", 
     RowBox[{"z_a", "/", "d"}], " ", "tau"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"v", "[", "a_", "]"}], ":=", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"zP", "[", "a", "]"}], ",", "tau"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", "u_ia", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"u", "[", 
      RowBox[{"i_", ",", "a_"}], "]"}], "/;", 
     RowBox[{"i", "!=", "a"}]}], ":=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "[", "a", "]"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"v", "[", "i", "]"}], "-", 
          RowBox[{"v", "[", "a", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"zP", "[", "i", "]"}], "-", 
          RowBox[{"zP", "[", "a", "]"}]}], ")"}]}]}], ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"tau", ">", "0"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"basisIndices", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"allPoles", "=", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7"}], "}"}]}],
    ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Omega", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"i", "!=", "j"}], ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"u", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", "[", "j", "]"}], "/", 
            RowBox[{"r", "[", "7", "]"}]}], ")"}], " ", 
          RowBox[{"u", "[", 
           RowBox[{"i", ",", "7"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"eps", "/", "tau"}], "+", 
         RowBox[{"Total", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"u", "[", 
             RowBox[{"i", ",", "#"}], "]"}], "&"}], "/@", 
           RowBox[{"DeleteCases", "[", 
            RowBox[{"allPoles", ",", "i"}], "]"}]}], "]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", "[", "i", "]"}], "/", 
            RowBox[{"r", "[", "7", "]"}]}], ")"}], " ", 
          RowBox[{"u", "[", 
           RowBox[{"i", ",", "7"}], "]"}]}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "basisIndices"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "basisIndices"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"OmegaLog", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Omega", ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"tau", ">", "0"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{"MatrixForm", "[", "OmegaLog", "]"}]}], "Input",
 CellLabel->
  "In[142]:=",ExpressionUUID->"a7883803-01ea-42fe-82e5-967c3472d475"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "eps"}], "-", "tau"}], 
       RowBox[{
        RowBox[{"2", " ", "tau"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["tau", "2"]}]}]], "0", "0", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "eps"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           SqrtBox["tau"]}], "+", "tau"}], ")"}]}]], 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "eps"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["tau"]}], "+", "tau"}], ")"}]}]]},
     {"0", 
      FractionBox[
       RowBox[{
        RowBox[{"3", " ", "eps"}], "-", 
        RowBox[{"2", " ", "tau"}]}], 
       RowBox[{
        RowBox[{"3", " ", "tau"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["tau", "2"]}]}]], "0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "eps"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"2", " ", 
         SqrtBox["3"], " ", 
         SqrtBox["tau"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "tau"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "eps"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"2", " ", 
          SqrtBox["3"], " ", 
          SqrtBox["tau"]}], "-", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", "tau"}]}]]}]},
     {"0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"3", " ", "eps"}], "-", 
        RowBox[{"2", " ", "tau"}]}], 
       RowBox[{
        RowBox[{"3", " ", "tau"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["tau", "2"]}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "eps"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"2", " ", 
          SqrtBox["3"], " ", 
          SqrtBox["tau"]}], "-", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", "tau"}]}]]}], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "eps"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"2", " ", 
         SqrtBox["3"], " ", 
         SqrtBox["tau"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "tau"}]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "eps"}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SqrtBox["tau"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "tau"}], ")"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SqrtBox["3"]}], ")"}], " ", "eps"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox["3"], "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SqrtBox["tau"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["tau"]}], "+", "tau"}], ")"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SqrtBox["3"]}], ")"}], " ", "eps"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox["3"], "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SqrtBox["tau"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["tau"]}], "+", "tau"}], ")"}]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"6", " ", "eps"}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
         SqrtBox["tau"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "eps"}], ")"}], " ", "tau"}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
         SuperscriptBox["tau", 
          RowBox[{"3", "/", "2"}]]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["tau", "2"]}]}], 
       RowBox[{"4", " ", "tau", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "tau"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", "tau"}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "eps"}]}], 
       RowBox[{
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "tau"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["tau", 
          RowBox[{"3", "/", "2"}]]}]}]]},
     {
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "eps"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SqrtBox["tau"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "tau"}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SqrtBox["3"]}], ")"}], " ", "eps"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox["3"], "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SqrtBox["tau"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            SqrtBox["tau"]}], "+", "tau"}], ")"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SqrtBox["3"]}], ")"}], " ", "eps"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox["3"], "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SqrtBox["tau"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            SqrtBox["tau"]}], "+", "tau"}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "eps"}]}], 
       RowBox[{
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "tau"}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["tau", 
          RowBox[{"3", "/", "2"}]]}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"4", " ", "tau"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", 
              SqrtBox["tau"]}], "+", 
             RowBox[{"4", " ", "tau"}]}], ")"}]}], ")"}]}], "+", 
        RowBox[{"eps", " ", 
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", 
            SqrtBox["tau"]}], "+", 
           RowBox[{"4", " ", "tau"}], "-", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["tau", 
             RowBox[{"3", "/", "2"}]]}]}], ")"}]}]}], 
       RowBox[{"4", " ", "tau", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "tau"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", "tau"}]}], ")"}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{4.000210173608224*^9, 4.000210185879511*^9}, 
   4.000210240400763*^9},
 CellLabel->
  "Out[161]//MatrixForm=",ExpressionUUID->"0f7a935c-7606-47fc-9bd1-\
92ef3db2fb8e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"OmegaLog", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"rMatrix", ",", "tau"}], "]"}], "+", 
       RowBox[{"rMatrix", ".", "omegaMonomial"}]}], ")"}], ".", 
     RowBox[{"Inverse", "[", "rMatrix", "]"}]}]}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"tau", ">", "0"}]}]}], "]"}]], "Input",
 CellLabel->
  "In[183]:=",ExpressionUUID->"f6d293be-7cbf-45e1-963f-b1bc435ff5ef"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "}"}], Short[#, 8]& ], 
   "line" -> 183, "sessionID" -> 18056776225559531975, "byteCount" -> 679904, 
   "size" -> 8, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{4.0002101774128017`*^9, 4.000210242991444*^9, 
  4.00021030016059*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"61fcf27a-0cd4-444e-8488-a53c1e42c635"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"rMatrix", "//", "MatrixForm"}]], "Input",ExpressionUUID->"446e4a94-9720-45a7-9114-84cc6c53cb61"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 740},
WindowMargins->{{Automatic, Automatic}, {Automatic, Automatic}},
WindowTitle->"Orthogonal dlog basis and Gauss-Manin checks",
TaggingRules-><|
 "SourceNotebook" -> "/Users/saptaswaghosh/Downloads/Checks_Elliptic.nb", 
  "Purpose" -> 
  "Construction of the orthogonal dlog connection, its projection to the \
monomial cocycle basis, twisted-exact certificates for the transformation \
rows, and the direct gauge-transformation identity between the two \
Gauss-Manin matrices."|>,
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b0719114-fb2e-4cc9-abf8-c5b4c24c325d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[634, 23, 116, 0, 157, "Title",ExpressionUUID->"21c987df-ab0e-4878-be77-a66288e75842"],
Cell[753, 25, 317, 5, 77, "Text",ExpressionUUID->"2dbff003-21ae-4094-a30d-831ef4486932"],
Cell[1073, 32, 250, 4, 55, "Text",ExpressionUUID->"9d209adb-d122-46e0-8631-7d916007f712"],
Cell[CellGroupData[{
Cell[1348, 40, 133, 0, 66, "Section",ExpressionUUID->"8b42ca95-2de7-4c08-bf73-7aed20537567"],
Cell[CellGroupData[{
Cell[1506, 44, 25759, 726, 2562, "Input",ExpressionUUID->"2cbaae78-c0d6-4ccd-9800-dcc6851964f7"],
Cell[CellGroupData[{
Cell[27290, 774, 1355, 35, 23, "Print",ExpressionUUID->"f617241b-5b17-4627-b406-9248704315bf"],
Cell[28648, 811, 561, 18, 23, "Print",ExpressionUUID->"c75b4495-97ef-439a-8c9c-d8d8eb10a277"],
Cell[29212, 831, 507, 16, 23, "Print",ExpressionUUID->"08a1afe2-be7a-4969-83fc-1a4043997a3c"],
Cell[29722, 849, 1412, 40, 41, "Print",ExpressionUUID->"f8573988-c915-4c95-87cb-96f96f3c4c5b"],
Cell[31137, 891, 19982, 475, 362, "Print",ExpressionUUID->"03f99e75-6bec-41ec-a22c-02bba7f6b413"],
Cell[51122, 1368, 1150, 26, 41, "Print",ExpressionUUID->"f546457d-d747-45d4-b9ac-3e8fd239959c"],
Cell[52275, 1396, 1979, 53, 41, "Print",ExpressionUUID->"753c0479-ee44-4ca1-8381-9b87fc376f16"],
Cell[54257, 1451, 1170, 27, 41, "Print",ExpressionUUID->"83c09a74-6450-4652-ad15-b0d1dfe00590"],
Cell[55430, 1480, 232, 4, 23, "Print",ExpressionUUID->"edff3f1e-0bcf-44a8-ada6-4986895f6226"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55723, 1491, 129, 0, 66, "Section",ExpressionUUID->"eb69e1b8-9732-4f6e-b15b-378f9a81684b"],
Cell[CellGroupData[{
Cell[55877, 1495, 4613, 124, 417, "Input",ExpressionUUID->"fe94ecc3-bc8b-4707-ade7-e267a61b9bb8"],
Cell[60493, 1621, 3352, 111, 152, "Output",ExpressionUUID->"9766c77c-e40a-4050-86e1-62592eebc301"],
Cell[CellGroupData[{
Cell[63870, 1736, 1715, 46, 23, "Print",ExpressionUUID->"79877518-5151-4139-bd07-d76aa7e8171e"],
Cell[65588, 1784, 1686, 49, 23, "Print",ExpressionUUID->"520e53bb-9514-46ed-b3cd-4cb051ad6985"],
Cell[67277, 1835, 1632, 47, 23, "Print",ExpressionUUID->"78015d1f-cc4e-4f17-8565-89312fc0c5b3"],
Cell[68912, 1884, 1999, 52, 23, "Print",ExpressionUUID->"da6fb683-77a9-4b40-8ec9-8d0042221474"],
Cell[70914, 1938, 2216, 55, 41, "Print",ExpressionUUID->"6849e6be-2122-4f15-b2b8-6cc1f20a0f6e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[73179, 1999, 21843, 656, 1806, "Input",ExpressionUUID->"27281722-68fc-4a84-b4d1-33d67c685a87"],
Cell[CellGroupData[{
Cell[95047, 2659, 669, 20, 23, "Print",ExpressionUUID->"8019dbb1-9b28-4df9-ae5e-2c078b37838c"],
Cell[95719, 2681, 259, 5, 23, "Print",ExpressionUUID->"5fb78cab-f2ca-4792-a9bb-230c421cde56"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[96039, 2693, 131, 0, 66, "Section",ExpressionUUID->"37e8fae2-ccaa-4366-b1d2-4ac85f964fcf"],
Cell[96173, 2695, 3049, 95, 213, "Input",ExpressionUUID->"17c260af-8a8c-4872-9336-c0449f782568"],
Cell[CellGroupData[{
Cell[99247, 2794, 5133, 171, 703, "Input",ExpressionUUID->"a7883803-01ea-42fe-82e5-967c3472d475"],
Cell[104383, 2967, 8522, 265, 174, "Output",ExpressionUUID->"0f7a935c-7606-47fc-9bd1-92ef3db2fb8e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112942, 3237, 501, 14, 49, "Input",ExpressionUUID->"f6d293be-7cbf-45e1-963f-b1bc435ff5ef"],
Cell[113446, 3253, 569, 11, 76, "Output",ExpressionUUID->"61fcf27a-0cd4-444e-8488-a53c1e42c635"]
}, Open  ]],
Cell[114030, 3267, 120, 1, 29, "Input",ExpressionUUID->"446e4a94-9720-45a7-9114-84cc6c53cb61"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/03-elliptic-fundamental-matrix-checks.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     51886,       1519]
NotebookOptionsPosition[     49150,       1462]
NotebookOutlinePosition[     50005,       1486]
CellTagsIndexPosition[     49962,       1483]
WindowTitle->Elliptic fundamental matrix and Legendre-relation checks
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Elliptic fundamental matrix and Legendre-relation checks", "Title",ExpressionUUID->"7a12dd58-04af-4343-a2df-2814ba7afef2"],

Cell["\<\
Direct verification of the three-dimensional epsilon=0 fundamental matrix, \
first with abstract period equations and then with complete and incomplete \
elliptic integrals.  The determinant and Legendre relation are checked in the \
conventions of the draft.\
\>", "Text",ExpressionUUID->"988d8972-d728-442b-baa0-e0d6e6afe9d8"],

Cell["\<\
Source: Checks_Elliptic.nb.  Evaluate sections in order in a fresh kernel.  \
External-package sections read LIBRA_PATH or LITERED_PATH when those packages \
are required.\
\>", "Text",ExpressionUUID->"87a50052-e752-4ff0-aa91-8d8f788a789e"],

Cell[CellGroupData[{

Cell["Abstract three-dimensional completion", "Section",ExpressionUUID->"615222a3-e379-49b2-945b-bfcb6b75de96"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "tau", ",", "tauStar", ",", "g", ",", "A0", ",", "Cmat", ",", "Pell", ",",
      "deltaEll", ",", "w", ",", "p1A", ",", "p1B", ",", "p3A", ",", "p3B", 
     ",", "qA", ",", "qB", ",", "r1", ",", "r3", ",", "r5", ",", "P0"}], 
    "]"}], ";"}], "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", 
     RowBox[{"epsilon", "^", "0"}], " ", "differential"}], "-", 
    RowBox[{"equation", " ", "matrix"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"g", "[", "tau_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "tau"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"4", " ", "tau"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"A0", "[", "tau_", "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"g", "[", "tau", "]"}]}], " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "tau"}], "-", 
          RowBox[{"7", "/", "2"}]}], ",", 
         RowBox[{"2", "-", 
          RowBox[{"11", "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", "tau"}], ")"}]}]}], ",", 
         RowBox[{"6", "/", "tau"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], "/", "2"}], ",", 
         RowBox[{
          RowBox[{"11", "/", "2"}], "-", 
          RowBox[{"2", " ", "tau"}]}], ",", 
         RowBox[{"-", "6"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"tau", "/", "2"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "9"}], " ", "tau"}], "-", 
          RowBox[{"3", "/", "2"}]}], ",", 
         RowBox[{"6", " ", "tau"}]}], "}"}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{"The", " ", "2", "x2", " ", "elliptic", " ", "connection"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Cmat", "[", "tau_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "tau"}], ")"}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "tau", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "tau"}], ")"}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "tau"}], ")"}]}], ")"}]}], ",", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "tau"}], ")"}]}], ")"}]}]}], "}"}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{"A", "-", 
    RowBox[{"and", " ", "B"}], "-", 
    RowBox[{"cycle", " ", "elliptic", " ", "periods"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Pell", "[", "tau_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p1A", "[", "tau", "]"}], ",", 
        RowBox[{"p1B", "[", "tau", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p3A", "[", "tau", "]"}], ",", 
        RowBox[{"p3B", "[", "tau", "]"}]}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"deltaEll", "[", "tau_", "]"}], ":=", 
    RowBox[{"Det", "[", 
     RowBox[{"Pell", "[", "tau", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]",
   "\n", 
  RowBox[{"(*", 
   RowBox[{"Transverse", " ", "scalar", " ", "solution"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"w", "[", "tau_", "]"}], ":=", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"4", " ", "tau"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"4", " ", "tauStar"}]}], ")"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
   "Entries", " ", "of", " ", "the", " ", "auxiliary", " ", "third", " ", 
    "column"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r1", "[", "tau_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"p1A", "[", "tau", "]"}], " ", 
      RowBox[{"qA", "[", "tau", "]"}]}], "+", 
     RowBox[{
      RowBox[{"p1B", "[", "tau", "]"}], " ", 
      RowBox[{"qB", "[", "tau", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r3", "[", "tau_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"p3A", "[", "tau", "]"}], " ", 
      RowBox[{"qA", "[", "tau", "]"}]}], "+", 
     RowBox[{
      RowBox[{"p3B", "[", "tau", "]"}], " ", 
      RowBox[{"qB", "[", "tau", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r5", "[", "tau_", "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"tau", "/", "3"}], " ", 
       RowBox[{"r1", "[", "tau", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "tau"}], ")"}], "/", "3"}], " ", 
       RowBox[{"r3", "[", "tau", "]"}]}], "+", 
      RowBox[{"w", "[", "tau", "]"}]}], ")"}]}], ";"}], "\[IndentingNewLine]",
   "\n", 
  RowBox[{"(*", 
   RowBox[{"Explicit", " ", "3", "x3", " ", "fundamental", " ", "matrix"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"P0", "[", "tau_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p1A", "[", "tau", "]"}], ",", 
        RowBox[{"p1B", "[", "tau", "]"}], ",", 
        RowBox[{"r1", "[", "tau", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p3A", "[", "tau", "]"}], ",", 
        RowBox[{"p3B", "[", "tau", "]"}], ",", 
        RowBox[{"r3", "[", "tau", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"tau", "/", "3"}], " ", 
          RowBox[{"p1A", "[", "tau", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "tau"}], ")"}], "/", "3"}], " ", 
          RowBox[{"p3A", "[", "tau", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"tau", "/", "3"}], " ", 
          RowBox[{"p1B", "[", "tau", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "tau"}], ")"}], "/", "3"}], " ", 
          RowBox[{"p3B", "[", "tau", "]"}]}]}], ",", 
        RowBox[{"r5", "[", "tau", "]"}]}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "period", " ", "equations", " ", 
     RowBox[{"Pell", "'"}]}], "=", 
    RowBox[{"Cmat", ".", "Pell"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"periodDerivativeRules", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"p1A", "'"}], "[", "tau", "]"}], "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cmat", "[", "tau", "]"}], ".", 
          RowBox[{"Pell", "[", "tau", "]"}]}], ")"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"p1B", "'"}], "[", "tau", "]"}], "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cmat", "[", "tau", "]"}], ".", 
          RowBox[{"Pell", "[", "tau", "]"}]}], ")"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"p3A", "'"}], "[", "tau", "]"}], "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cmat", "[", "tau", "]"}], ".", 
          RowBox[{"Pell", "[", "tau", "]"}]}], ")"}], "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"p3B", "'"}], "[", "tau", "]"}], "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cmat", "[", "tau", "]"}], ".", 
          RowBox[{"Pell", "[", "tau", "]"}]}], ")"}], "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{"Equations", " ", "defining", " ", "qA", " ", "and", " ", "qB"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"qDerivativeRules", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"qA", "'"}], "[", "tau", "]"}], "->", 
       RowBox[{"6", " ", 
        RowBox[{
         RowBox[{"w", "[", "tau", "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "tau"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"4", " ", "tau"}]}], ")"}], " ", 
           RowBox[{"deltaEll", "[", "tau", "]"}]}], ")"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"p3B", "[", "tau", "]"}], "/", "tau"}], "+", 
          RowBox[{"p1B", "[", "tau", "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"qB", "'"}], "[", "tau", "]"}], "->", 
       RowBox[{"6", " ", 
        RowBox[{
         RowBox[{"w", "[", "tau", "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "tau"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"4", " ", "tau"}]}], ")"}], " ", 
           RowBox[{"deltaEll", "[", "tau", "]"}]}], ")"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"p3A", "[", "tau", "]"}]}], "/", "tau"}], "-", 
          RowBox[{"p1A", "[", "tau", "]"}]}], ")"}]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"allDerivativeRules", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"periodDerivativeRules", ",", "qDerivativeRules"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
   "Direct", " ", "substitution", " ", "into", " ", "the", " ", 
    "differential", " ", "equation"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rawResidual", "=", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"P0", "[", "tau", "]"}], ",", "tau"}], "]"}], "-", 
     RowBox[{
      RowBox[{"A0", "[", "tau", "]"}], ".", 
      RowBox[{"P0", "[", "tau", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"residual", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Together", "[", 
       RowBox[{"rawResidual", "/.", " ", "allDerivativeRules"}], "]"}], ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"tau", ">", "0"}], ",", 
         RowBox[{"tauStar", ">", "0"}], ",", 
         RowBox[{
          RowBox[{"deltaEll", "[", "tau", "]"}], "!=", "0"}]}], "}"}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<P0 = \>\"", ",", 
    RowBox[{"MatrixForm", "[", 
     RowBox[{"P0", "[", "tau", "]"}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Residual = \>\"", ",", 
     RowBox[{"MatrixForm", "[", "residual", "]"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"pass", "=", 
    RowBox[{"SameQ", "[", 
     RowBox[{"residual", ",", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<DIRECT_EXPLICIT_P0_DE_CHECK = \>\"", ",", 
    RowBox[{"If", "[", 
     RowBox[{"pass", ",", "\"\<PASS\>\"", ",", "\"\<FAIL\>\""}], "]"}]}], 
   "]"}], ";"}]}], "Input",ExpressionUUID->"3da9b38c-2a95-4054-bdd6-\
ae2c8f316b63"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"P0 = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"p1A", "[", "tau", "]"}], 
        RowBox[{"p1B", "[", "tau", "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{"p1A", "[", "tau", "]"}], " ", 
          RowBox[{"qA", "[", "tau", "]"}]}], "+", 
         RowBox[{
          RowBox[{"p1B", "[", "tau", "]"}], " ", 
          RowBox[{"qB", "[", "tau", "]"}]}]}]},
       {
        RowBox[{"p3A", "[", "tau", "]"}], 
        RowBox[{"p3B", "[", "tau", "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{"p3A", "[", "tau", "]"}], " ", 
          RowBox[{"qA", "[", "tau", "]"}]}], "+", 
         RowBox[{
          RowBox[{"p3B", "[", "tau", "]"}], " ", 
          RowBox[{"qB", "[", "tau", "]"}]}]}]},
       {
        RowBox[{
         RowBox[{
          FractionBox["1", "3"], " ", "tau", " ", 
          RowBox[{"p1A", "[", "tau", "]"}]}], "+", 
         RowBox[{
          FractionBox["2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "tau"}], ")"}], " ", 
          RowBox[{"p3A", "[", "tau", "]"}]}]}], 
        RowBox[{
         RowBox[{
          FractionBox["1", "3"], " ", "tau", " ", 
          RowBox[{"p1B", "[", "tau", "]"}]}], "+", 
         RowBox[{
          FractionBox["2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "tau"}], ")"}], " ", 
          RowBox[{"p3B", "[", "tau", "]"}]}]}], 
        RowBox[{
         SqrtBox[
          FractionBox[
           RowBox[{"3", "+", 
            RowBox[{"4", " ", "tau"}]}], 
           RowBox[{"3", "+", 
            RowBox[{"4", " ", "tauStar"}]}]]], "+", 
         RowBox[{
          FractionBox["1", "3"], " ", "tau", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"p1A", "[", "tau", "]"}], " ", 
             RowBox[{"qA", "[", "tau", "]"}]}], "+", 
            RowBox[{
             RowBox[{"p1B", "[", "tau", "]"}], " ", 
             RowBox[{"qB", "[", "tau", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "tau"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"p3A", "[", "tau", "]"}], " ", 
             RowBox[{"qA", "[", "tau", "]"}]}], "+", 
            RowBox[{
             RowBox[{"p3B", "[", "tau", "]"}], " ", 
             RowBox[{"qB", "[", "tau", "]"}]}]}], ")"}]}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["P0 = ", 
   MatrixForm[{{
      $CellContext`p1A[$CellContext`tau], 
      $CellContext`p1B[$CellContext`tau], $CellContext`p1A[$CellContext`tau] \
$CellContext`qA[$CellContext`tau] + $CellContext`p1B[$CellContext`tau] \
$CellContext`qB[$CellContext`tau]}, {
      $CellContext`p3A[$CellContext`tau], 
      $CellContext`p3B[$CellContext`tau], $CellContext`p3A[$CellContext`tau] \
$CellContext`qA[$CellContext`tau] + $CellContext`p3B[$CellContext`tau] \
$CellContext`qB[$CellContext`tau]}, {
     Rational[1, 3] $CellContext`tau $CellContext`p1A[$CellContext`tau] + 
      Rational[2, 3] (
        1 - $CellContext`tau) $CellContext`p3A[$CellContext`tau], 
      Rational[1, 3] $CellContext`tau $CellContext`p1B[$CellContext`tau] + 
      Rational[2, 3] (
        1 - $CellContext`tau) $CellContext`p3B[$CellContext`tau], ((3 + 
         4 $CellContext`tau)/(3 + 4 $CellContext`tauStar))^Rational[1, 2] + 
      Rational[1, 
         3] $CellContext`tau ($CellContext`p1A[$CellContext`tau] \
$CellContext`qA[$CellContext`tau] + $CellContext`p1B[$CellContext`tau] \
$CellContext`qB[$CellContext`tau]) + 
      Rational[2, 3] (
        1 - $CellContext`tau) ($CellContext`p3A[$CellContext`tau] \
$CellContext`qA[$CellContext`tau] + $CellContext`p3B[$CellContext`tau] \
$CellContext`qB[$CellContext`tau])}}]],
  Editable->False]], "Print",ExpressionUUID->"29224b9b-bc6a-46e4-a5f0-\
b16f3abd696a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Residual = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", "0", "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Residual = ", 
   MatrixForm[{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}]],
  Editable->False]], "Print",ExpressionUUID->"82db1569-7788-4bfe-a162-\
cb65acdc879f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DIRECT_EXPLICIT_P0_DE_CHECK = \"\>", 
   "\[InvisibleSpace]", "\<\"PASS\"\>"}],
  SequenceForm["DIRECT_EXPLICIT_P0_DE_CHECK = ", "PASS"],
  Editable->False]], "Print",ExpressionUUID->"85abb8bb-9c3a-4ad7-8c37-\
29844179583a"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Explicit complete and incomplete elliptic columns", "Section",ExpressionUUID->"4c0fa3c5-b739-4937-8004-5c8f855615d4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "==="}], "="}], "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"1.", " ", "Differential"}], "-", 
    RowBox[{"equation", " ", "matrix"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "==="}], "="}], "*)"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"g", "[", "tau_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "tau"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"4", " ", "tau"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"A0", "[", "tau_", "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"g", "[", "tau", "]"}]}], " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "tau"}], "-", 
          RowBox[{"7", "/", "2"}]}], ",", 
         RowBox[{"2", "-", 
          RowBox[{"11", "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", "tau"}], ")"}]}]}], ",", 
         RowBox[{"6", "/", "tau"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], "/", "2"}], ",", 
         RowBox[{
          RowBox[{"11", "/", "2"}], "-", 
          RowBox[{"2", " ", "tau"}]}], ",", 
         RowBox[{"-", "6"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"tau", "/", "2"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "9"}], " ", "tau"}], "-", 
          RowBox[{"3", "/", "2"}]}], ",", 
         RowBox[{"6", " ", "tau"}]}], "}"}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{"The", " ", "2", "x2", " ", "elliptic", " ", "connection"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Cmat", "[", "tau_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "tau"}], ")"}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "tau", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "tau"}], ")"}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "tau"}], ")"}]}], ")"}]}], ",", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "tau"}], ")"}]}], ")"}]}]}], "}"}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "==="}], "="}], "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"2.", " ", "Explicit", " ", "A"}], "-", 
    RowBox[{"and", " ", "B"}], "-", 
    RowBox[{"cycle", " ", "periods"}]}], "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "==="}], "="}], "*)"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "-", 
      RowBox[{"cycle", ":", 
       RowBox[{"-", "1"}]}]}], "->", 
     RowBox[{
      RowBox[{
       RowBox[{"1", " ", "B"}], "-", 
       RowBox[{"cycle", ":", 
        RowBox[{
         RowBox[{"-", "I"}], " ", 
         RowBox[{"Sqrt", "[", "tau", "]"}]}]}]}], "->", 
      RowBox[{"I", " ", 
       RowBox[{"Sqrt", "[", "tau", "]"}], " ", "Mathematica", " ", "uses", 
       " ", "the", " ", "Legendre", " ", "parameter", " ", 
       RowBox[{"m", ":", 
        RowBox[{"EllipticK", "[", "m", "]"}]}]}]}]}], ",", 
    RowBox[{
     RowBox[{"EllipticE", "[", "m", "]"}], "."}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"p1A", "[", "tau_", "]"}], ":=", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{"EllipticK", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "tau"}], "]"}], "/", 
      RowBox[{"Sqrt", "[", "tau", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"p3A", "[", "tau_", "]"}], ":=", 
    RowBox[{"2", " ", 
     RowBox[{"Sqrt", "[", "tau", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"EllipticE", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "tau"}], "]"}], "-", 
       RowBox[{"EllipticK", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "tau"}], "]"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"p1B", "[", "tau_", "]"}], ":=", 
    RowBox[{"2", " ", "I", " ", 
     RowBox[{"EllipticK", "[", 
      RowBox[{"-", "tau"}], "]"}]}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"p3B", "[", "tau_", "]"}], ":=", 
    RowBox[{"2", " ", "I", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"EllipticK", "[", 
        RowBox[{"-", "tau"}], "]"}], "-", 
       RowBox[{"EllipticE", "[", 
        RowBox[{"-", "tau"}], "]"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Pell", "[", "tau_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p1A", "[", "tau", "]"}], ",", 
        RowBox[{"p1B", "[", "tau", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p3A", "[", "tau", "]"}], ",", 
        RowBox[{"p3B", "[", "tau", "]"}]}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"deltaEll", "[", "tau_", "]"}], ":=", 
    RowBox[{"Det", "[", 
     RowBox[{"Pell", "[", "tau", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]",
   "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Check", " ", "that", " ", "the", " ", "explicit", " ", "periods", " ", 
     "satisfy", " ", 
     RowBox[{"Pell", "'"}]}], "=", 
    RowBox[{"C", " ", "Pell"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"periodResidual", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Pell", "[", "tau", "]"}], ",", "tau"}], "]"}], "-", 
       RowBox[{
        RowBox[{"Cmat", "[", "tau", "]"}], ".", 
        RowBox[{"Pell", "[", "tau", "]"}]}]}], ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"tau", ">", "0"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<PERIOD_DE_RESIDUAL = \>\"", ",", 
     RowBox[{"MatrixForm", "[", "periodResidual", "]"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "==="}], "="}], "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"3.", " ", "Auxiliary", " ", "transverse", " ", "solution"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "==="}], "="}], "*)"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"w", "[", "tau_", "]"}], ":=", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"4", " ", "tau"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"4", " ", "tauStar"}]}], ")"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r1", "[", "tau_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"p1A", "[", "tau", "]"}], " ", 
      RowBox[{"qA", "[", "tau", "]"}]}], "+", 
     RowBox[{
      RowBox[{"p1B", "[", "tau", "]"}], " ", 
      RowBox[{"qB", "[", "tau", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r3", "[", "tau_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"p3A", "[", "tau", "]"}], " ", 
      RowBox[{"qA", "[", "tau", "]"}]}], "+", 
     RowBox[{
      RowBox[{"p3B", "[", "tau", "]"}], " ", 
      RowBox[{"qB", "[", "tau", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r5", "[", "tau_", "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"tau", "/", "3"}], " ", 
       RowBox[{"r1", "[", "tau", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "tau"}], ")"}], "/", "3"}], " ", 
       RowBox[{"r3", "[", "tau", "]"}]}], "+", 
      RowBox[{"w", "[", "tau", "]"}]}], ")"}]}], ";"}], "\[IndentingNewLine]",
   "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "==="}], "="}], "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"4.", " ", "Explicit", " ", "3", "x3", " ", "P0", " ", "matrix"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "==="}], "="}], "*)"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"P0", "[", "tau_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p1A", "[", "tau", "]"}], ",", 
        RowBox[{"p1B", "[", "tau", "]"}], ",", 
        RowBox[{"r1", "[", "tau", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p3A", "[", "tau", "]"}], ",", 
        RowBox[{"p3B", "[", "tau", "]"}], ",", 
        RowBox[{"r3", "[", "tau", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"tau", "/", "3"}], " ", 
          RowBox[{"p1A", "[", "tau", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "tau"}], ")"}], "/", "3"}], " ", 
          RowBox[{"p3A", "[", "tau", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"tau", "/", "3"}], " ", 
          RowBox[{"p1B", "[", "tau", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "tau"}], ")"}], "/", "3"}], " ", 
          RowBox[{"p3B", "[", "tau", "]"}]}]}], ",", 
        RowBox[{"r5", "[", "tau", "]"}]}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<EXPLICIT P0 = \>\"", ",", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{"P0", "[", "tau", "]"}], "]"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "==="}], "="}], "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "5.", " ", "Differential", " ", "equations", " ", "defining", " ", "qA", 
    " ", "and", " ", "qB"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "==="}], "="}], "*)"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"qDerivativeRules", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"qA", "'"}], "[", "tau", "]"}], "->", 
       RowBox[{"6", " ", 
        RowBox[{
         RowBox[{"w", "[", "tau", "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "tau"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"4", " ", "tau"}]}], ")"}], " ", 
           RowBox[{"deltaEll", "[", "tau", "]"}]}], ")"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"p3B", "[", "tau", "]"}], "/", "tau"}], "+", 
          RowBox[{"p1B", "[", "tau", "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"qB", "'"}], "[", "tau", "]"}], "->", 
       RowBox[{"6", " ", 
        RowBox[{
         RowBox[{"w", "[", "tau", "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "tau"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"4", " ", "tau"}]}], ")"}], " ", 
           RowBox[{"deltaEll", "[", "tau", "]"}]}], ")"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"p3A", "[", "tau", "]"}]}], "/", "tau"}], "-", 
          RowBox[{"p1A", "[", "tau", "]"}]}], ")"}]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "==="}], "="}], "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"6.", " ", "Direct", " ", "substitution", " ", "into", " ", 
     RowBox[{"P0", "'"}]}], "=", 
    RowBox[{"A0", " ", "P0"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "==="}], "="}], "*)"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rawResidual", "=", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"P0", "[", "tau", "]"}], ",", "tau"}], "]"}], "-", 
     RowBox[{
      RowBox[{"A0", "[", "tau", "]"}], ".", 
      RowBox[{"P0", "[", "tau", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"residual", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Together", "[", 
       RowBox[{"rawResidual", "/.", " ", "qDerivativeRules"}], "]"}], ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"tau", ">", "0"}], ",", 
         RowBox[{"tauStar", ">", "0"}], ",", 
         RowBox[{
          RowBox[{"deltaEll", "[", "tau", "]"}], "!=", "0"}]}], "}"}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<P0_DE_RESIDUAL = \>\"", ",", 
     RowBox[{"MatrixForm", "[", "residual", "]"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"pass", "=", 
    RowBox[{"And", "[", 
     RowBox[{
      RowBox[{"SameQ", "[", 
       RowBox[{"periodResidual", ",", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"SameQ", "[", 
       RowBox[{"residual", ",", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], "]"}]}], ";"}],
   "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<DIRECT_EXPLICIT_PERIOD_P0_DE_CHECK = \>\"", ",", 
    RowBox[{"If", "[", 
     RowBox[{"pass", ",", "\"\<PASS\>\"", ",", "\"\<FAIL\>\""}], "]"}]}], 
   "]"}], ";"}]}], "Input",ExpressionUUID->"e2a49cf9-3a44-4170-9ba4-\
b035b6b5952c"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"PERIOD_DE_RESIDUAL = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0"},
       {"0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["PERIOD_DE_RESIDUAL = ", 
   MatrixForm[{{0, 0}, {0, 0}}]],
  Editable->False]], "Print",ExpressionUUID->"fa8dccb5-9cce-487a-bbdb-\
f1d91a1cb0f8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"EXPLICIT P0 = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"EllipticK", "[", 
           RowBox[{"-", 
            FractionBox["1", "tau"]}], "]"}]}], 
         SqrtBox["tau"]], 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"EllipticK", "[", 
          RowBox[{"-", "tau"}], "]"}]}], 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"EllipticK", "[", 
            RowBox[{"-", 
             FractionBox["1", "tau"]}], "]"}], " ", 
           RowBox[{"qA", "[", "tau", "]"}]}], 
          SqrtBox["tau"]], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"EllipticK", "[", 
           RowBox[{"-", "tau"}], "]"}], " ", 
          RowBox[{"qB", "[", "tau", "]"}]}]}]},
       {
        RowBox[{"2", " ", 
         SqrtBox["tau"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EllipticE", "[", 
            RowBox[{"-", 
             FractionBox["1", "tau"]}], "]"}], "-", 
           RowBox[{"EllipticK", "[", 
            RowBox[{"-", 
             FractionBox["1", "tau"]}], "]"}]}], ")"}]}], 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"EllipticE", "[", 
             RowBox[{"-", "tau"}], "]"}]}], "+", 
           RowBox[{"EllipticK", "[", 
            RowBox[{"-", "tau"}], "]"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"2", " ", 
          SqrtBox["tau"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"EllipticE", "[", 
             RowBox[{"-", 
              FractionBox["1", "tau"]}], "]"}], "-", 
            RowBox[{"EllipticK", "[", 
             RowBox[{"-", 
              FractionBox["1", "tau"]}], "]"}]}], ")"}], " ", 
          RowBox[{"qA", "[", "tau", "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"EllipticE", "[", 
              RowBox[{"-", "tau"}], "]"}]}], "+", 
            RowBox[{"EllipticK", "[", 
             RowBox[{"-", "tau"}], "]"}]}], ")"}], " ", 
          RowBox[{"qB", "[", "tau", "]"}]}]}]},
       {
        RowBox[{
         RowBox[{
          FractionBox["4", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "tau"}], ")"}], " ", 
          SqrtBox["tau"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"EllipticE", "[", 
             RowBox[{"-", 
              FractionBox["1", "tau"]}], "]"}], "-", 
            RowBox[{"EllipticK", "[", 
             RowBox[{"-", 
              FractionBox["1", "tau"]}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["2", "3"], " ", 
          SqrtBox["tau"], " ", 
          RowBox[{"EllipticK", "[", 
           RowBox[{"-", 
            FractionBox["1", "tau"]}], "]"}]}]}], 
        RowBox[{
         RowBox[{
          FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", "tau", " ", 
          RowBox[{"EllipticK", "[", 
           RowBox[{"-", "tau"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "tau"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"EllipticE", "[", 
              RowBox[{"-", "tau"}], "]"}]}], "+", 
            RowBox[{"EllipticK", "[", 
             RowBox[{"-", "tau"}], "]"}]}], ")"}]}]}], 
        RowBox[{
         SqrtBox[
          FractionBox[
           RowBox[{"3", "+", 
            RowBox[{"4", " ", "tau"}]}], 
           RowBox[{"3", "+", 
            RowBox[{"4", " ", "tauStar"}]}]]], "+", 
         RowBox[{
          FractionBox["1", "3"], " ", "tau", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"EllipticK", "[", 
               RowBox[{"-", 
                FractionBox["1", "tau"]}], "]"}], " ", 
              RowBox[{"qA", "[", "tau", "]"}]}], 
             SqrtBox["tau"]], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"EllipticK", "[", 
              RowBox[{"-", "tau"}], "]"}], " ", 
             RowBox[{"qB", "[", "tau", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "tau"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SqrtBox["tau"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EllipticE", "[", 
                RowBox[{"-", 
                 FractionBox["1", "tau"]}], "]"}], "-", 
               RowBox[{"EllipticK", "[", 
                RowBox[{"-", 
                 FractionBox["1", "tau"]}], "]"}]}], ")"}], " ", 
             RowBox[{"qA", "[", "tau", "]"}]}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"EllipticE", "[", 
                 RowBox[{"-", "tau"}], "]"}]}], "+", 
               RowBox[{"EllipticK", "[", 
                RowBox[{"-", "tau"}], "]"}]}], ")"}], " ", 
             RowBox[{"qB", "[", "tau", "]"}]}]}], ")"}]}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["EXPLICIT P0 = ", 
   MatrixForm[{{
     2 $CellContext`tau^Rational[-1, 2] EllipticK[(-1)/$CellContext`tau], 
      Complex[0, 2] EllipticK[-$CellContext`tau], 
      2 $CellContext`tau^Rational[-1, 2] 
       EllipticK[(-1)/$CellContext`tau] $CellContext`qA[$CellContext`tau] + 
      Complex[0, 2] 
       EllipticK[-$CellContext`tau] $CellContext`qB[$CellContext`tau]}, {
     2 $CellContext`tau^Rational[1, 2] (EllipticE[(-1)/$CellContext`tau] - 
       EllipticK[(-1)/$CellContext`tau]), 
      Complex[0, 2] (-EllipticE[-$CellContext`tau] + 
       EllipticK[-$CellContext`tau]), 
      2 $CellContext`tau^Rational[1, 2] (EllipticE[(-1)/$CellContext`tau] - 
        EllipticK[(-1)/$CellContext`tau]) $CellContext`qA[$CellContext`tau] + 
      Complex[0, 2] (-EllipticE[-$CellContext`tau] + 
        EllipticK[-$CellContext`tau]) $CellContext`qB[$CellContext`tau]}, {
     Rational[4, 3] (1 - $CellContext`tau) $CellContext`tau^Rational[1, 2] (
        EllipticE[(-1)/$CellContext`tau] - EllipticK[(-1)/$CellContext`tau]) + 
      Rational[2, 3] $CellContext`tau^Rational[1, 2] 
       EllipticK[(-1)/$CellContext`tau], Complex[0, 
         Rational[2, 3]] $CellContext`tau EllipticK[-$CellContext`tau] + 
      Complex[0, 
         Rational[4, 3]] (
        1 - $CellContext`tau) (-EllipticE[-$CellContext`tau] + 
        EllipticK[-$CellContext`tau]), ((3 + 4 $CellContext`tau)/(3 + 
        4 $CellContext`tauStar))^Rational[1, 2] + 
      Rational[1, 3] $CellContext`tau (
        2 $CellContext`tau^Rational[-1, 2] 
         EllipticK[(-1)/$CellContext`tau] $CellContext`qA[$CellContext`tau] + 
        Complex[0, 2] 
         EllipticK[-$CellContext`tau] $CellContext`qB[$CellContext`tau]) + 
      Rational[2, 3] (1 - $CellContext`tau) (
        2 $CellContext`tau^Rational[1, 2] (EllipticE[(-1)/$CellContext`tau] - 
          EllipticK[(-1)/$CellContext`tau]) $CellContext`qA[$CellContext`tau] + 
        Complex[0, 2] (-EllipticE[-$CellContext`tau] + 
          EllipticK[-$CellContext`tau]) $CellContext`qB[$CellContext`tau])}}]],
  Editable->False]], "Print",ExpressionUUID->"e27260c9-5a7d-4c64-8753-\
85204e3ba0db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"P0_DE_RESIDUAL = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", "0", "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["P0_DE_RESIDUAL = ", 
   MatrixForm[{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}]],
  Editable->False]], "Print",ExpressionUUID->"3b90089b-9889-4274-bd44-\
2fbdcaf5b5e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DIRECT_EXPLICIT_PERIOD_P0_DE_CHECK = \"\>", 
   "\[InvisibleSpace]", "\<\"PASS\"\>"}],
  SequenceForm["DIRECT_EXPLICIT_PERIOD_P0_DE_CHECK = ", "PASS"],
  Editable->False]], "Print",ExpressionUUID->"d318a02a-9a2a-4d2a-81c5-\
582b548e7b0f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Legendre relation in reciprocal negative parameters", "Section",ExpressionUUID->"29e6cef4-fa66-4db7-837d-bd4558a6ff10"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{"Define", " ", "the", " ", "elliptic", " ", "integrals"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ka", "[", "tau_", "]"}], ":=", 
   RowBox[{"EllipticK", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "/", "tau"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ea", "[", "tau_", "]"}], ":=", 
    RowBox[{"EllipticE", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "tau"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Kb", "[", "tau_", "]"}], ":=", 
   RowBox[{"EllipticK", "[", 
    RowBox[{"-", "tau"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Eb", "[", "tau_", "]"}], ":=", 
    RowBox[{"EllipticE", "[", 
     RowBox[{"-", "tau"}], "]"}]}], ";"}], "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{"Left", "-", 
    RowBox[{"hand", " ", "side", " ", "of", " ", "the", " ", "identity"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lhs", "[", "tau_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Ka", "[", "tau", "]"}], " ", 
   RowBox[{
    RowBox[{"Eb", "[", "tau", "]"}], "/", 
    RowBox[{"Sqrt", "[", "tau", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"+", 
   RowBox[{"Sqrt", "[", "tau", "]"}]}], " ", 
  RowBox[{"Kb", "[", "tau", "]"}], " ", 
  RowBox[{"Ea", "[", "tau", "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "tau", "]"}], "+", 
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", "tau", "]"}]}]}], ")"}]}], " ", 
    RowBox[{"Ka", "[", "tau", "]"}], " ", 
    RowBox[{"Kb", "[", "tau", "]"}]}], ";"}], "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{"Check", " ", "the", " ", "identity"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"lhs", "[", "tau", "]"}], "-", 
    RowBox[{"Pi", "/", "2"}]}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"tau", ">", "0"}]}]}], "]"}]}], "Input",ExpressionUUID->"886a42bf-\
8fa2-4d33-ba4b-fa496ed1dd09"],

Cell[BoxData[
 RowBox[{
  SqrtBox["tau"], " ", 
  RowBox[{"EllipticE", "[", 
   RowBox[{"-", 
    FractionBox["1", "tau"]}], "]"}], " ", 
  RowBox[{"EllipticK", "[", 
   RowBox[{"-", "tau"}], "]"}]}]], "Output",ExpressionUUID->"7b45c1dd-99d7-\
4f16-99a0-37fe9bcb6550"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["\[Pi]", "2"]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"EllipticE", "[", 
     RowBox[{"-", "tau"}], "]"}], " ", 
    RowBox[{"EllipticK", "[", 
     RowBox[{"-", 
      FractionBox["1", "tau"]}], "]"}]}], 
   SqrtBox["tau"]]}]], "Output",ExpressionUUID->"ddd7d2b1-e06d-4ef7-b3b1-\
b0bb0c702147"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 740},
WindowMargins->{{Automatic, Automatic}, {Automatic, Automatic}},
WindowTitle->"Elliptic fundamental matrix and Legendre-relation checks",
TaggingRules-><|
 "SourceNotebook" -> "/Users/saptaswaghosh/Downloads/Checks_Elliptic.nb", 
  "Purpose" -> 
  "Direct verification of the three-dimensional epsilon=0 fundamental matrix, \
first with abstract period equations and then with complete and incomplete \
elliptic integrals.  The determinant and Legendre relation are checked in the \
conventions of the draft."|>,
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"459710f2-697e-406a-b5fe-c9ba71d4a5ed"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[646, 23, 128, 0, 157, "Title",ExpressionUUID->"7a12dd58-04af-4343-a2df-2814ba7afef2"],
Cell[777, 25, 338, 5, 77, "Text",ExpressionUUID->"988d8972-d728-442b-baa0-e0d6e6afe9d8"],
Cell[1118, 32, 250, 4, 55, "Text",ExpressionUUID->"87a50052-e752-4ff0-aa91-8d8f788a789e"],
Cell[CellGroupData[{
Cell[1393, 40, 111, 0, 66, "Section",ExpressionUUID->"615222a3-e379-49b2-945b-bfcb6b75de96"],
Cell[CellGroupData[{
Cell[1529, 44, 12522, 390, 1173, "Input",ExpressionUUID->"3da9b38c-2a95-4054-bdd6-ae2c8f316b63"],
Cell[CellGroupData[{
Cell[14076, 438, 4318, 110, 65, "Print",ExpressionUUID->"29224b9b-bc6a-46e4-a5f0-b16f3abd696a"],
Cell[18397, 550, 781, 22, 50, "Print",ExpressionUUID->"82db1569-7788-4bfe-a162-cb65acdc879f"],
Cell[19181, 574, 273, 6, 23, "Print",ExpressionUUID->"85abb8bb-9c3a-4ad7-8c37-29844179583a"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19515, 587, 123, 0, 66, "Section",ExpressionUUID->"4c0fa3c5-b739-4937-8004-5c8f855615d4"],
Cell[CellGroupData[{
Cell[19663, 591, 16542, 502, 1745, "Input",ExpressionUUID->"e2a49cf9-3a44-4170-9ba4-b035b6b5952c"],
Cell[CellGroupData[{
Cell[36230, 1097, 750, 21, 34, "Print",ExpressionUUID->"fa8dccb5-9cce-487a-bbdb-f1d91a1cb0f8"],
Cell[36983, 1120, 7980, 200, 103, "Print",ExpressionUUID->"e27260c9-5a7d-4c64-8753-85204e3ba0db"],
Cell[44966, 1322, 793, 22, 50, "Print",ExpressionUUID->"3b90089b-9889-4274-bd44-2fbdcaf5b5e7"],
Cell[45762, 1346, 287, 6, 23, "Print",ExpressionUUID->"d318a02a-9a2a-4d2a-81c5-582b548e7b0f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[46110, 1359, 125, 0, 66, "Section",ExpressionUUID->"29e6cef4-fa66-4db7-837d-bd4558a6ff10"],
Cell[CellGroupData[{
Cell[46260, 1363, 2218, 70, 335, "Input",ExpressionUUID->"886a42bf-8fa2-4d33-ba4b-fa496ed1dd09"],
Cell[48481, 1435, 268, 8, 46, "Output",ExpressionUUID->"7b45c1dd-99d7-4f16-99a0-37fe9bcb6550"],
Cell[48752, 1445, 358, 12, 58, "Output",ExpressionUUID->"ddd7d2b1-e06d-4ef7-b3b1-b0bb0c702147"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/04-exact-monodromy-bilinear-checks.nb <==
Notebook[
 {Cell[CellGroupData[
    {Cell["Exact monodromy and invariant bilinear-form checks", "Title"], 
     Cell["Exact checks of the orbit-basis monodromy matrices and twisted \
bilinear pairing. Evaluate the sections in order in a fresh kernel. No \
external package is required.", "Text"], 
     Cell[CellGroupData[{Cell["Setup", "Section"], Cell["We use zeta = Exp[I \
Pi d], with d = 4 - 2 eps. Monodromy acts from the right. The ordered \
singular points are 0, -3/4, -1, infinity; zeta is nonzero, and the pairing \
is nondegenerate for zeta != 1, -1.", "Text"], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"ClearAll", "[", 
                 "\"AncillaryExact04`*\"", "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"checks", "=", RowBox[{"Association", "[", "]"}]}], 
               ";", "\[IndentingNewLine]", RowBox[{RowBox[{"zeroQ", "[", 
                   "x_", "]"}], ":=", RowBox[{"And", "@@", RowBox[
                    {RowBox[{"(", RowBox[{RowBox[{"TrueQ", "[", RowBox[
                          {RowBox[{"Together", "[", "#1", "]"}], "\[Equal]", 
                          "0"}], "]"}], "&"}], ")"}], "/@", RowBox[
                      {"Flatten", "[", RowBox[{"{", "x", "}"}], "]"}]}]}]}], 
               ";", "\[IndentingNewLine]", RowBox[{RowBox[{"assert", "[", 
                   RowBox[{"name_", ",", "test_"}], "]"}], ":=", 
                 RowBox[{"If", "[", RowBox[{RowBox[{"TrueQ", "[", "test", 
                       "]"}], ",", RowBox[{RowBox[{"AssociateTo", "[", 
                         RowBox[{"checks", ",", RowBox[{"name", "\[Rule]", 
                          "True"}]}], "]"}], ";", "\[IndentingNewLine]", 
                       RowBox[{"Print", "[", RowBox[{"name", ",", 
                          "\" = PASS\""}], "]"}]}], ",", RowBox[
                      {RowBox[{"Print", "[", RowBox[{"name", ",", 
                          "\" = FAIL: \"", ",", StyleBox["test", 
                          ShowStringCharacters -> True, NumberMarks -> 
                          True]}], "]"}], ";", "\[IndentingNewLine]", 
                       RowBox[{"Abort", "[", "]"}]}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", RowBox[{"id", "=", RowBox[
                  {"IdentityMatrix", "[", "3", "]"}]}], ";", 
               "\[IndentingNewLine]"}]], "Input"]}, Open]]}, Open]], 
     Cell[CellGroupData[{Cell["Exact reconstruction in the orbit basis", 
         "Section"], Cell["The transported rank-one data below are \
reconstructed from the independent local-series calculation in notebook 05. \
This cell assembles the four matrices algebraically: rho0 = I/zeta + \
(1-1/zeta)e1 l0, rhoH = I + uH vH, rhoMinusOne = I + uM vM, and rhoInfinity = \
-I + uInfinity vInfinity. These data, rather than the sphere relation, are \
the input to this exact reconstruction. The intermediate l0 has a pole at \
zeta = 1, but the assembled rho0 has a finite limit.", "Text"], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"id", "=", 
                 RowBox[{"IdentityMatrix", "[", "3", "]"}]}], ";", 
               "\[IndentingNewLine]", RowBox[{"e1", "=", RowBox[
                  {"{", RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], ";", 
               "\[IndentingNewLine]", RowBox[{"l0", "=", RowBox[
                  {"{", RowBox[{"1", ",", RowBox[{RowBox[{"2", " ", "zeta"}], 
                       "+", "1"}], ",", RowBox[{"-", FractionBox[RowBox[
                         {"zeta", "+", "3"}], RowBox[{"zeta", "-", 
                          "1"}]]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"uHOrbit", "=", RowBox[{"{", RowBox[{RowBox[{"-", 
                       "1"}], ",", "1", ",", "0"}], "}"}]}], ";", 
               "\[IndentingNewLine]", RowBox[{"vHOrbit", "=", RowBox[
                  {"{", RowBox[{"1", ",", RowBox[{"-", SuperscriptBox["zeta", 
                        "2"]}], ",", RowBox[{"-", FractionBox["1", 
                        "zeta"]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"uMOrbit", "=", RowBox[{"{", RowBox[{RowBox[{"-", 
                       "1"}], ",", "0", ",", "1"}], "}"}]}], ";", 
               "\[IndentingNewLine]", RowBox[{"vMOrbit", "=", RowBox[
                  {"{", RowBox[{"1", ",", RowBox[{RowBox[{"-", SuperscriptBox[
                          "zeta", "2"]}], "+", "zeta", "+", "1"}], ",", 
                     "1"}], "}"}]}], ";", "\[IndentingNewLine]", RowBox[
                {"uInfinityOrbit", "=", RowBox[{"{", RowBox[{RowBox[
                      {RowBox[{"(", RowBox[{RowBox[{"2", " ", "zeta"}], "-", 
                          "1"}], ")"}], " ", RowBox[{"(", RowBox[{"zeta", 
                          "+", "1"}], ")"}]}], ",", "1", ",", RowBox[
                      {"-", "zeta"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"vInfinityOrbit", "=", FractionBox[RowBox[
                   {"{", RowBox[{"1", ",", RowBox[{RowBox[{"-", 
                          SuperscriptBox["zeta", "2"]}], "+", "zeta", "+", 
                        "1"}], ",", RowBox[{"zeta", "+", "2"}]}], "}"}], 
                  SuperscriptBox["zeta", "2"]]}], ";", "\[IndentingNewLine]", 
               RowBox[{"rho0", "=", RowBox[{"Factor", "[", RowBox[
                    {FractionBox["id", "zeta"], "+", RowBox[{RowBox[{"(", 
                         RowBox[{"1", "-", FractionBox["1", "zeta"]}], ")"}], 
                       " ", RowBox[{"Outer", "[", RowBox[{"Times", ",", "e1", 
                          ",", "l0"}], "]"}]}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", RowBox[{"rhoH", "=", RowBox[{"Factor", 
                   "[", RowBox[{"id", "+", RowBox[{"Outer", "[", RowBox[
                        {"Times", ",", "uHOrbit", ",", "vHOrbit"}], "]"}]}], 
                   "]"}]}], ";", "\[IndentingNewLine]", RowBox[
                {"rhoMinusOne", "=", RowBox[{"Factor", "[", RowBox[
                    {"id", "+", RowBox[{"Outer", "[", RowBox[{"Times", ",", 
                         "uMOrbit", ",", "vMOrbit"}], "]"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", RowBox[{"rhoInfinity", "=", 
                 RowBox[{"Factor", "[", RowBox[{RowBox[{"-", "id"}], "+", 
                     RowBox[{"Outer", "[", RowBox[{"Times", ",", 
                         "uInfinityOrbit", ",", "vInfinityOrbit"}], "]"}]}], 
                   "]"}]}], ";", "\[IndentingNewLine]", RowBox[{"rhoList", 
                 "=", RowBox[{"{", RowBox[{"rho0", ",", "rhoH", ",", 
                     "rhoMinusOne", ",", "rhoInfinity"}], "}"}]}], ";", 
               "\[IndentingNewLine]", RowBox[{"points", "=", RowBox[
                  {"{", RowBox[{"0", ",", RowBox[{"-", FractionBox["3", 
                        "4"]}], ",", RowBox[{"-", "1"}], ",", 
                     "\[Infinity]"}], "}"}]}], ";", "\[IndentingNewLine]"}]], 
            "Input"]}, Open]], Cell[CellGroupData[
          {Cell[BoxData[RowBox[{"Grid", "[", RowBox[{RowBox[{"Prepend", "[", 
                   RowBox[{RowBox[{"Table", "[", RowBox[{RowBox[{"{", RowBox[
                          {RowBox[{"points", "\[LeftDoubleBracket]", "k", 
                          "\[RightDoubleBracket]"}], ",", TagBox[RowBox[
                          {"rhoList", "\[LeftDoubleBracket]", "k", 
                          "\[RightDoubleBracket]"}], Function[BoxForm`e$, 
                          MatrixForm[BoxForm`e$]]]}], "}"}], ",", RowBox[
                          {"{", RowBox[{"k", ",", "4"}], "}"}]}], "]"}], ",", 
                     RowBox[{"{", RowBox[{"\"Singular point\"", ",", 
                         "\"Monodromy matrix\""}], "}"}]}], "]"}], ",", 
                 RowBox[{"Frame", "\[Rule]", "All"}], ",", RowBox[
                  {"Alignment", "\[Rule]", "Left"}], ",", RowBox[{"Spacings", 
                   "\[Rule]", RowBox[{"{", RowBox[{"2", ",", "1"}], 
                     "}"}]}]}], "]"}]], "Input"], 
           Cell[BoxData[TagBox[GridBox[{{"\"Singular point\"", 
                 "\"Monodromy matrix\""}, {"0", RowBox[{"{", RowBox[
                    {RowBox[{"{", RowBox[{"1", ",", FractionBox[RowBox[
                          {RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", 
                          "zeta"}], ")"}], " ", RowBox[{"(", RowBox[{"1", 
                          "+", RowBox[{"2", " ", "zeta"}]}], ")"}]}], 
                          "zeta"], ",", RowBox[{"-", FractionBox[RowBox[
                          {"3", "+", "zeta"}], "zeta"]}]}], "}"}], ",", 
                     RowBox[{"{", RowBox[{"0", ",", FractionBox["1", "zeta"], 
                         ",", "0"}], "}"}], ",", RowBox[{"{", RowBox[
                        {"0", ",", "0", ",", FractionBox["1", "zeta"]}], 
                       "}"}]}], "}"}]}, {RowBox[{"-", FractionBox["3", 
                    "4"]}], RowBox[{"{", RowBox[{RowBox[{"{", RowBox[
                        {"0", ",", SuperscriptBox["zeta", "2"], ",", 
                         FractionBox["1", "zeta"]}], "}"}], ",", RowBox[
                      {"{", RowBox[{"1", ",", RowBox[{"-", RowBox[{"(", 
                          RowBox[{RowBox[{"(", RowBox[{RowBox[{"-", "1"}], 
                          "+", "zeta"}], ")"}], " ", RowBox[{"(", RowBox[
                          {"1", "+", "zeta"}], ")"}]}], ")"}]}], ",", 
                         RowBox[{"-", FractionBox["1", "zeta"]}]}], "}"}], 
                     ",", RowBox[{"{", RowBox[{"0", ",", "0", ",", "1"}], 
                       "}"}]}], "}"}]}, {RowBox[{"-", "1"}], RowBox[
                  {"{", RowBox[{RowBox[{"{", RowBox[{"0", ",", RowBox[
                          {RowBox[{"-", "1"}], "-", "zeta", "+", 
                          SuperscriptBox["zeta", "2"]}], ",", RowBox[{"-", 
                          "1"}]}], "}"}], ",", RowBox[{"{", RowBox[{"0", ",", 
                         "1", ",", "0"}], "}"}], ",", RowBox[{"{", RowBox[
                        {"1", ",", RowBox[{"1", "+", "zeta", "-", 
                          SuperscriptBox["zeta", "2"]}], ",", "2"}], "}"}]}], 
                   "}"}]}, {"\[Infinity]", RowBox[{"{", RowBox[
                    {RowBox[{"{", RowBox[{FractionBox[RowBox[{RowBox[{"-", 
                          "1"}], "+", "zeta", "+", SuperscriptBox["zeta", 
                          "2"]}], SuperscriptBox["zeta", "2"]], ",", RowBox[
                          {"-", FractionBox[RowBox[{RowBox[{"(", RowBox[
                          {"1", "+", "zeta"}], ")"}], " ", RowBox[{"(", 
                          RowBox[{RowBox[{"-", "1"}], "+", RowBox[{"2", " ", 
                          "zeta"}]}], ")"}], " ", RowBox[{"(", RowBox[
                          {RowBox[{"-", "1"}], "-", "zeta", "+", 
                          SuperscriptBox["zeta", "2"]}], ")"}]}], 
                          SuperscriptBox["zeta", "2"]]}], ",", FractionBox[
                          RowBox[{RowBox[{"(", RowBox[{"1", "+", "zeta"}], 
                          ")"}], " ", RowBox[{"(", RowBox[{"2", "+", 
                          "zeta"}], ")"}], " ", RowBox[{"(", RowBox[{RowBox[
                          {"-", "1"}], "+", RowBox[{"2", " ", "zeta"}]}], 
                          ")"}]}], SuperscriptBox["zeta", "2"]]}], "}"}], 
                     ",", RowBox[{"{", RowBox[{FractionBox["1", 
                          SuperscriptBox["zeta", "2"]], ",", RowBox[{"-", 
                          FractionBox[RowBox[{RowBox[{"(", RowBox[{RowBox[
                          {"-", "1"}], "+", "zeta"}], ")"}], " ", RowBox[
                          {"(", RowBox[{"1", "+", RowBox[{"2", " ", 
                          "zeta"}]}], ")"}]}], SuperscriptBox["zeta", 
                          "2"]]}], ",", FractionBox[RowBox[{"2", "+", 
                          "zeta"}], SuperscriptBox["zeta", "2"]]}], "}"}], 
                     ",", RowBox[{"{", RowBox[{RowBox[{"-", FractionBox["1", 
                          "zeta"]}], ",", FractionBox[RowBox[{RowBox[{"-", 
                          "1"}], "-", "zeta", "+", SuperscriptBox["zeta", 
                          "2"]}], "zeta"], ",", RowBox[{"-", FractionBox[
                          RowBox[{"2", " ", RowBox[{"(", RowBox[{"1", "+", 
                          "zeta"}], ")"}]}], "zeta"]}]}], "}"}]}], "}"}]}}, 
               GridBoxAlignment -> {"Columns" -> {{Left}}}, AutoDelete -> 
                False, GridBoxFrame -> {"Columns" -> {{True}}, "Rows" -> 
                  {{True}}}, GridBoxItemSize -> {"Columns" -> {{Automatic}}, 
                 "Rows" -> {{Automatic}}}, GridBoxSpacings -> 
                {"Columns" -> {{2}}, "Rows" -> {{1}}}], "Grid"]], "Output", 
            GeneratedCell -> True, CellAutoOverwrite -> True]}, Open]]}, 
       Open]], Cell[CellGroupData[
       {Cell["Exact sphere, determinant, and spectral checks", "Section"], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"sphereResidual", 
                 "=", RowBox[{"Together", "[", RowBox[{RowBox[{"Dot", "@@", 
                       "rhoList"}], "-", "id"}], "]"}]}], ";", 
               "\[IndentingNewLine]", RowBox[{"assert", "[", RowBox[
                  {"\"SPHERE_RELATION\"", ",", RowBox[{"zeroQ", "[", 
                     "sphereResidual", "]"}]}], "]"}], ";", 
               "\[IndentingNewLine]", RowBox[{"determinantFormulas", "=", 
                 RowBox[{"{", RowBox[{FractionBox["1", SuperscriptBox["zeta", 
                       "2"]], ",", RowBox[{"-", SuperscriptBox["zeta", 
                        "2"]}], ",", "1", ",", RowBox[{"-", "1"}]}], "}"}]}], 
               ";", "\[IndentingNewLine]", RowBox[{"characteristicFormulas", 
                 "=", RowBox[{"{", RowBox[{RowBox[{RowBox[{"(", RowBox[
                          {"lambda", "-", "1"}], ")"}], " ", SuperscriptBox[
                        RowBox[{"(", RowBox[{"lambda", "-", FractionBox["1", 
                          "zeta"]}], ")"}], "2"]}], ",", RowBox[
                      {SuperscriptBox[RowBox[{"(", RowBox[{"lambda", "-", 
                          "1"}], ")"}], "2"], " ", RowBox[{"(", RowBox[
                          {"lambda", "+", SuperscriptBox["zeta", "2"]}], 
                         ")"}]}], ",", SuperscriptBox[RowBox[{"(", RowBox[
                         {"lambda", "-", "1"}], ")"}], "3"], ",", 
                     SuperscriptBox[RowBox[{"(", RowBox[{"lambda", "+", 
                          "1"}], ")"}], "3"]}], "}"}]}], ";", 
               "\[IndentingNewLine]", RowBox[{"Do", "[", RowBox[
                  {RowBox[{RowBox[{"assert", "[", RowBox[{RowBox[
                          {"\"DETERMINANT_\"", "<>", RowBox[{"ToString", "[", 
                          "k", "]"}]}], ",", RowBox[{"zeroQ", "[", RowBox[
                          {RowBox[{"Det", "[", RowBox[{"rhoList", 
                          "\[LeftDoubleBracket]", "k", 
                          "\[RightDoubleBracket]"}], "]"}], "-", RowBox[
                          {"determinantFormulas", "\[LeftDoubleBracket]", 
                          "k", "\[RightDoubleBracket]"}]}], "]"}]}], "]"}], 
                     ";", "\[IndentingNewLine]", RowBox[{"assert", "[", 
                       RowBox[{RowBox[{"\"CHARACTERISTIC_POLYNOMIAL_\"", 
                          "<>", RowBox[{"ToString", "[", "k", "]"}]}], ",", 
                         RowBox[{"zeroQ", "[", RowBox[{RowBox[{"Det", "[", 
                          RowBox[{RowBox[{"lambda", " ", "id"}], "-", RowBox[
                          {"rhoList", "\[LeftDoubleBracket]", "k", 
                          "\[RightDoubleBracket]"}]}], "]"}], "-", RowBox[
                          {"characteristicFormulas", "\[LeftDoubleBracket]", 
                          "k", "\[RightDoubleBracket]"}]}], "]"}]}], "]"}]}], 
                   ",", RowBox[{"{", RowBox[{"k", ",", "4"}], "}"}]}], "]"}], 
               ";", "\[IndentingNewLine]", RowBox[{"assert", "[", 
                 RowBox[{"\"MINUS_ONE_NILPOTENT_PART\"", ",", RowBox[
                    {"zeroQ", "[", RowBox[{RowBox[{"(", RowBox[
                          {"rhoMinusOne", "-", "id"}], ")"}], ".", RowBox[
                        {"(", RowBox[{"rhoMinusOne", "-", "id"}], ")"}]}], 
                     "]"}]}], "]"}], ";", "\[IndentingNewLine]", RowBox[
                {"assert", "[", RowBox[{"\"INFINITY_NILPOTENT_PART\"", ",", 
                   RowBox[{"zeroQ", "[", RowBox[{RowBox[{"(", RowBox[
                          {"rhoInfinity", "+", "id"}], ")"}], ".", RowBox[
                        {"(", RowBox[{"rhoInfinity", "+", "id"}], ")"}]}], 
                     "]"}]}], "]"}], ";", "\[IndentingNewLine]", RowBox[
                {"Grid", "[", RowBox[{RowBox[{"Prepend", "[", RowBox[
                      {RowBox[{"Table", "[", RowBox[{RowBox[{"{", RowBox[
                          {RowBox[{"points", "\[LeftDoubleBracket]", "k", 
                          "\[RightDoubleBracket]"}], ",", RowBox[
                          {"determinantFormulas", "\[LeftDoubleBracket]", 
                          "k", "\[RightDoubleBracket]"}], ",", RowBox[
                          {"characteristicFormulas", "\[LeftDoubleBracket]", 
                          "k", "\[RightDoubleBracket]"}]}], "}"}], ",", 
                          RowBox[{"{", RowBox[{"k", ",", "4"}], "}"}]}], 
                         "]"}], ",", RowBox[{"{", RowBox[{"\"Point\"", ",", 
                          "\"Determinant\"", ",", 
                          "\"Characteristic polynomial\""}], "}"}]}], "]"}], 
                   ",", RowBox[{"Frame", "\[Rule]", "All"}]}], "]"}]}]], 
            "Input"], Cell[BoxData[TemplateBox[{"\"SPHERE_RELATION\"", 
               "\" = PASS\""}, "RowDefault"]], "Print", GeneratedCell -> 
             True, CellAutoOverwrite -> True], 
           Cell[BoxData[TemplateBox[{"\"DETERMINANT_1\"", "\" = PASS\""}, 
              "RowDefault"]], "Print", GeneratedCell -> True, 
            CellAutoOverwrite -> True], Cell[BoxData[TemplateBox[
              {"\"CHARACTERISTIC_POLYNOMIAL_1\"", "\" = PASS\""}, 
              "RowDefault"]], "Print", GeneratedCell -> True, 
            CellAutoOverwrite -> True], Cell[BoxData[TemplateBox[
              {"\"DETERMINANT_2\"", "\" = PASS\""}, "RowDefault"]], "Print", 
            GeneratedCell -> True, CellAutoOverwrite -> True], 
           Cell[BoxData[TemplateBox[{"\"CHARACTERISTIC_POLYNOMIAL_2\"", 
               "\" = PASS\""}, "RowDefault"]], "Print", GeneratedCell -> 
             True, CellAutoOverwrite -> True], 
           Cell[BoxData[TemplateBox[{"\"DETERMINANT_3\"", "\" = PASS\""}, 
              "RowDefault"]], "Print", GeneratedCell -> True, 
            CellAutoOverwrite -> True], Cell[BoxData[TemplateBox[
              {"\"CHARACTERISTIC_POLYNOMIAL_3\"", "\" = PASS\""}, 
              "RowDefault"]], "Print", GeneratedCell -> True, 
            CellAutoOverwrite -> True], Cell[BoxData[TemplateBox[
              {"\"DETERMINANT_4\"", "\" = PASS\""}, "RowDefault"]], "Print", 
            GeneratedCell -> True, CellAutoOverwrite -> True], 
           Cell[BoxData[TemplateBox[{"\"CHARACTERISTIC_POLYNOMIAL_4\"", 
               "\" = PASS\""}, "RowDefault"]], "Print", GeneratedCell -> 
             True, CellAutoOverwrite -> True], 
           Cell[BoxData[TemplateBox[{"\"MINUS_ONE_NILPOTENT_PART\"", 
               "\" = PASS\""}, "RowDefault"]], "Print", GeneratedCell -> 
             True, CellAutoOverwrite -> True], 
           Cell[BoxData[TemplateBox[{"\"INFINITY_NILPOTENT_PART\"", 
               "\" = PASS\""}, "RowDefault"]], "Print", GeneratedCell -> 
             True, CellAutoOverwrite -> True], 
           Cell[BoxData[TagBox[GridBox[{{"\"Point\"", "\"Determinant\"", 
                 "\"Characteristic polynomial\""}, {"0", FractionBox["1", 
                  SuperscriptBox["zeta", "2"]], RowBox[{RowBox[{"(", 
                     RowBox[{RowBox[{"-", "1"}], "+", "lambda"}], ")"}], " ", 
                   SuperscriptBox[RowBox[{"(", RowBox[{"lambda", "-", 
                        FractionBox["1", "zeta"]}], ")"}], "2"]}]}, 
                {RowBox[{"-", FractionBox["3", "4"]}], RowBox[{"-", 
                   SuperscriptBox["zeta", "2"]}], RowBox[{SuperscriptBox[
                    RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", "lambda"}], 
                      ")"}], "2"], " ", RowBox[{"(", RowBox[{"lambda", "+", 
                       SuperscriptBox["zeta", "2"]}], ")"}]}]}, 
                {RowBox[{"-", "1"}], "1", SuperscriptBox[RowBox[{"(", 
                    RowBox[{RowBox[{"-", "1"}], "+", "lambda"}], ")"}], 
                  "3"]}, {"\[Infinity]", RowBox[{"-", "1"}], SuperscriptBox[
                  RowBox[{"(", RowBox[{"1", "+", "lambda"}], ")"}], "3"]}}, 
               AutoDelete -> False, GridBoxFrame -> {"Columns" -> {{True}}, 
                 "Rows" -> {{True}}}, GridBoxItemSize -> {"Columns" -> 
                  {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"]], 
            "Output", GeneratedCell -> True, CellAutoOverwrite -> True]}, 
          Open]]}, Open]], Cell[CellGroupData[
       {Cell["Twisted bilinear pairing", "Section"], 
        Cell["The dual-dimensional generator is obtained by zeta -> 1/zeta. \
Each generator must satisfy Transpose[rho[1/zeta]].B[zeta].rho[zeta] = \
B[zeta]. The overall normalization of B is fixed by its displayed first \
entry.", "Text"], Cell[CellGroupData[
          {Cell[BoxData[RowBox[{RowBox[{"B", "=", RowBox[{"{", RowBox[
                    {RowBox[{"{", RowBox[{RowBox[{RowBox[{"-", RowBox[{"(", 
                          RowBox[{"zeta", "-", "1"}], ")"}]}], " ", 
                          SuperscriptBox["zeta", "2"]}], ",", RowBox[
                          {RowBox[{RowBox[{"-", "2"}], " ", SuperscriptBox[
                          "zeta", "4"]}], "+", SuperscriptBox["zeta", "3"], 
                          "+", SuperscriptBox["zeta", "2"]}], ",", RowBox[
                          {SuperscriptBox["zeta", "2"], " ", RowBox[{"(", 
                          RowBox[{"zeta", "+", "3"}], ")"}]}]}], "}"}], ",", 
                     RowBox[{"{", RowBox[{RowBox[{RowBox[{"-", RowBox[{"(", 
                          RowBox[{"zeta", "-", "1"}], ")"}]}], " ", "zeta", 
                          " ", RowBox[{"(", RowBox[{"zeta", "+", "2"}], 
                          ")"}]}], ",", RowBox[{RowBox[{"-", RowBox[{"(", 
                          RowBox[{"zeta", "-", "1"}], ")"}]}], " ", 
                          SuperscriptBox["zeta", "2"]}], ",", RowBox[
                          {RowBox[{"zeta", " ", RowBox[{"(", RowBox[{"zeta", 
                          "+", "1"}], ")"}], " ", RowBox[{"(", RowBox[
                          {"zeta", "+", "2"}], ")"}]}], "-", "2"}]}], "}"}], 
                     ",", RowBox[{"{", RowBox[{RowBox[{RowBox[{"-", 
                          SuperscriptBox["zeta", "2"]}], " ", RowBox[{"(", 
                          RowBox[{RowBox[{"3", " ", "zeta"}], "+", "1"}], 
                          ")"}]}], ",", RowBox[{SuperscriptBox["zeta", "2"], 
                          " ", RowBox[{"(", RowBox[{RowBox[{"zeta", " ", 
                          RowBox[{"(", RowBox[{RowBox[{"2", " ", RowBox[{"(", 
                          RowBox[{"zeta", "-", "1"}], ")"}], " ", "zeta"}], 
                          "-", "3"}], ")"}]}], "-", "1"}], ")"}]}], ",", 
                         RowBox[{RowBox[{"-", RowBox[{"(", RowBox[{"zeta", 
                          "-", "1"}], ")"}]}], " ", SuperscriptBox["zeta", 
                          "2"]}]}], "}"}]}], "}"}]}], ";", 
               "\[IndentingNewLine]"}]], "Input"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"bilinearResiduals", 
                 "=", RowBox[{"Table", "[", RowBox[{RowBox[{"Together", "[", 
                       RowBox[{RowBox[{TemplateBox[{RowBox[{"(", RowBox[
                          {RowBox[{"rhoList", "\[LeftDoubleBracket]", "k", 
                          "\[RightDoubleBracket]"}], "/.", 
                          "\[VeryThinSpace]", RowBox[{"zeta", "\[Rule]", 
                          FractionBox["1", "zeta"]}]}], ")"}]}, "Transpose", 
                          SyntaxForm -> SuperscriptBox], ".", "B", ".", 
                          RowBox[{"rhoList", "\[LeftDoubleBracket]", "k", 
                          "\[RightDoubleBracket]"}]}], "-", "B"}], "]"}], 
                     ",", RowBox[{"{", RowBox[{"k", ",", "4"}], "}"}]}], 
                   "]"}]}], ";", "\[IndentingNewLine]", RowBox[{"Do", "[", 
                 RowBox[{RowBox[{"assert", "[", RowBox[{RowBox[
                        {"\"BILINEAR_INVARIANCE_\"", "<>", RowBox[
                          {"ToString", "[", "k", "]"}]}], ",", RowBox[
                        {"zeroQ", "[", RowBox[{"bilinearResiduals", 
                          "\[LeftDoubleBracket]", "k", 
                          "\[RightDoubleBracket]"}], "]"}]}], "]"}], ",", 
                   RowBox[{"{", RowBox[{"k", ",", "4"}], "}"}]}], "]"}], ";", 
               "\[IndentingNewLine]", RowBox[{"assert", "[", RowBox[
                  {"\"BILINEAR_DETERMINANT\"", ",", RowBox[{"zeroQ", "[", 
                     RowBox[{RowBox[{"Det", "[", "B", "]"}], "-", RowBox[
                        {"4", " ", RowBox[{"(", RowBox[{"zeta", "-", "1"}], 
                          ")"}], " ", SuperscriptBox["zeta", "5"], " ", 
                         SuperscriptBox[RowBox[{"(", RowBox[{"zeta", "+", 
                          "1"}], ")"}], "4"]}]}], "]"}]}], "]"}], ";", 
               "\[IndentingNewLine]", TagBox["B", Function[BoxForm`e$, 
                 MatrixForm[BoxForm`e$]]]}]], "Input"], 
           Cell[BoxData[TemplateBox[{"\"BILINEAR_INVARIANCE_1\"", 
               "\" = PASS\""}, "RowDefault"]], "Print", GeneratedCell -> 
             True, CellAutoOverwrite -> True], 
           Cell[BoxData[TemplateBox[{"\"BILINEAR_INVARIANCE_2\"", 
               "\" = PASS\""}, "RowDefault"]], "Print", GeneratedCell -> 
             True, CellAutoOverwrite -> True], 
           Cell[BoxData[TemplateBox[{"\"BILINEAR_INVARIANCE_3\"", 
               "\" = PASS\""}, "RowDefault"]], "Print", GeneratedCell -> 
             True, CellAutoOverwrite -> True], 
           Cell[BoxData[TemplateBox[{"\"BILINEAR_INVARIANCE_4\"", 
               "\" = PASS\""}, "RowDefault"]], "Print", GeneratedCell -> 
             True, CellAutoOverwrite -> True], 
           Cell[BoxData[TemplateBox[{"\"BILINEAR_DETERMINANT\"", 
               "\" = PASS\""}, "RowDefault"]], "Print", GeneratedCell -> 
             True, CellAutoOverwrite -> True], 
           Cell[BoxData[RowBox[{"{", RowBox[{RowBox[{"{", RowBox[
                    {RowBox[{RowBox[{"(", RowBox[{"1", "-", "zeta"}], ")"}], 
                       " ", SuperscriptBox["zeta", "2"]}], ",", RowBox[
                      {SuperscriptBox["zeta", "2"], "+", SuperscriptBox[
                        "zeta", "3"], "-", RowBox[{"2", " ", SuperscriptBox[
                          "zeta", "4"]}]}], ",", RowBox[{SuperscriptBox[
                        "zeta", "2"], " ", RowBox[{"(", RowBox[{"3", "+", 
                          "zeta"}], ")"}]}]}], "}"}], ",", RowBox[
                  {"{", RowBox[{RowBox[{RowBox[{"(", RowBox[{"1", "-", 
                          "zeta"}], ")"}], " ", "zeta", " ", RowBox[{"(", 
                         RowBox[{"2", "+", "zeta"}], ")"}]}], ",", RowBox[
                      {RowBox[{"(", RowBox[{"1", "-", "zeta"}], ")"}], " ", 
                       SuperscriptBox["zeta", "2"]}], ",", RowBox[
                      {RowBox[{"-", "2"}], "+", RowBox[{"zeta", " ", RowBox[
                          {"(", RowBox[{"1", "+", "zeta"}], ")"}], " ", 
                         RowBox[{"(", RowBox[{"2", "+", "zeta"}], 
                          ")"}]}]}]}], "}"}], ",", RowBox[{"{", RowBox[
                    {RowBox[{RowBox[{"-", SuperscriptBox["zeta", "2"]}], " ", 
                       RowBox[{"(", RowBox[{"1", "+", RowBox[{"3", " ", 
                          "zeta"}]}], ")"}]}], ",", RowBox[{SuperscriptBox[
                        "zeta", "2"], " ", RowBox[{"(", RowBox[{RowBox[
                          {"-", "1"}], "+", RowBox[{"zeta", " ", RowBox[
                          {"(", RowBox[{RowBox[{"-", "3"}], "+", RowBox[
                          {"2", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], 
                          "+", "zeta"}], ")"}], " ", "zeta"}]}], ")"}]}]}], 
                         ")"}]}], ",", RowBox[{RowBox[{"(", RowBox[{"1", "-", 
                          "zeta"}], ")"}], " ", SuperscriptBox["zeta", 
                        "2"]}]}], "}"}]}], "}"}]], "Output", 
            GeneratedCell -> True, CellAutoOverwrite -> True]}, Open]]}, 
       Open]], Cell[CellGroupData[
       {Cell["Reconstruction of the pairing from the linear equations", 
         "Section"], Cell["Solve the simultaneous invariance equations for \
nine unspecified entries. Over the field of rational functions in generic \
zeta, their solution space has dimension one. Normalize the resulting matrix \
and compare it with the displayed B.", "Text"], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"bVariables", "=", 
                 RowBox[{"Array", "[", RowBox[{"b", ",", RowBox[{"{", 
                       RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", RowBox[{"linearEquations", "=", 
                 RowBox[{RowBox[{"(", RowBox[{RowBox[{"Numerator", "[", 
                         RowBox[{"Together", "[", "#1", "]"}], "]"}], "&"}], 
                     ")"}], "/@", RowBox[{"Flatten", "[", RowBox[{"Table", 
                       "[", RowBox[{RowBox[{RowBox[{TemplateBox[{RowBox[
                          {"(", RowBox[{RowBox[{"rhoList", 
                          "\[LeftDoubleBracket]", "k", 
                          "\[RightDoubleBracket]"}], "/.", 
                          "\[VeryThinSpace]", RowBox[{"zeta", "\[Rule]", 
                          FractionBox["1", "zeta"]}]}], ")"}]}, "Transpose", 
                          SyntaxForm -> SuperscriptBox], ".", "bVariables", 
                          ".", RowBox[{"rhoList", "\[LeftDoubleBracket]", 
                          "k", "\[RightDoubleBracket]"}]}], "-", 
                          "bVariables"}], ",", RowBox[{"{", RowBox[{"k", ",", 
                          "4"}], "}"}]}], "]"}], "]"}]}]}], ";", 
               "\[IndentingNewLine]", RowBox[{"coefficientMatrix", "=", 
                 RowBox[{"Normal", "[", RowBox[{RowBox[{"CoefficientArrays", 
                       "[", RowBox[{"linearEquations", ",", RowBox[
                          {"Flatten", "[", "bVariables", "]"}]}], "]"}], 
                     "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                   "]"}]}], ";", "\[IndentingNewLine]", RowBox[
                {"pairingNullSpace", "=", RowBox[{"NullSpace", "[", 
                   "coefficientMatrix", "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"assert", "[", RowBox[{"\"PAIRING_NULLITY_ONE\"", ",", 
                   RowBox[{RowBox[{"Length", "[", "pairingNullSpace", "]"}], 
                     "\[Equal]", "1"}]}], "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"reconstructedB", "=", RowBox[{"Partition", "[", 
                   RowBox[{RowBox[{"First", "[", "pairingNullSpace", "]"}], 
                     ",", "3"}], "]"}]}], ";", "\[IndentingNewLine]", RowBox[
                {"reconstructedB", "=", RowBox[{"Together", "[", FractionBox[
                    RowBox[{"reconstructedB", " ", RowBox[{"B", 
                        "\[LeftDoubleBracket]", RowBox[{"1", ",", "1"}], 
                        "\[RightDoubleBracket]"}]}], RowBox[
                     {"reconstructedB", "\[LeftDoubleBracket]", RowBox[
                       {"1", ",", "1"}], "\[RightDoubleBracket]"}]], "]"}]}], 
               ";", "\[IndentingNewLine]", RowBox[{"assert", "[", 
                 RowBox[{"\"PAIRING_RECONSTRUCTION\"", ",", RowBox[{"zeroQ", 
                     "[", RowBox[{"reconstructedB", "-", "B"}], "]"}]}], 
                 "]"}], ";", "\[IndentingNewLine]", TagBox["reconstructedB", 
                Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]}]], "Input"], 
           Cell[BoxData[TemplateBox[{"\"PAIRING_NULLITY_ONE\"", 
               "\" = PASS\""}, "RowDefault"]], "Print", GeneratedCell -> 
             True, CellAutoOverwrite -> True], 
           Cell[BoxData[TemplateBox[{"\"PAIRING_RECONSTRUCTION\"", 
               "\" = PASS\""}, "RowDefault"]], "Print", GeneratedCell -> 
             True, CellAutoOverwrite -> True], 
           Cell[BoxData[RowBox[{"{", RowBox[{RowBox[{"{", RowBox[
                    {RowBox[{"-", RowBox[{"(", RowBox[{RowBox[{"(", RowBox[
                          {RowBox[{"-", "1"}], "+", "zeta"}], ")"}], " ", 
                          SuperscriptBox["zeta", "2"]}], ")"}]}], ",", 
                     RowBox[{SuperscriptBox["zeta", "2"], "+", SuperscriptBox[
                        "zeta", "3"], "-", RowBox[{"2", " ", SuperscriptBox[
                          "zeta", "4"]}]}], ",", RowBox[{RowBox[{"3", " ", 
                         SuperscriptBox["zeta", "2"]}], "+", SuperscriptBox[
                        "zeta", "3"]}]}], "}"}], ",", RowBox[{"{", 
                   RowBox[{RowBox[{"-", RowBox[{"(", RowBox[{RowBox[{"(", 
                          RowBox[{RowBox[{"-", "1"}], "+", "zeta"}], ")"}], 
                          " ", "zeta", " ", RowBox[{"(", RowBox[{"2", "+", 
                          "zeta"}], ")"}]}], ")"}]}], ",", RowBox[{"-", 
                       RowBox[{"(", RowBox[{RowBox[{"(", RowBox[{RowBox[
                          {"-", "1"}], "+", "zeta"}], ")"}], " ", 
                          SuperscriptBox["zeta", "2"]}], ")"}]}], ",", 
                     RowBox[{RowBox[{"-", "2"}], "+", RowBox[{"2", " ", 
                         "zeta"}], "+", RowBox[{"3", " ", SuperscriptBox[
                          "zeta", "2"]}], "+", SuperscriptBox["zeta", 
                        "3"]}]}], "}"}], ",", RowBox[{"{", RowBox[
                    {RowBox[{RowBox[{"-", SuperscriptBox["zeta", "2"]}], " ", 
                       RowBox[{"(", RowBox[{"1", "+", RowBox[{"3", " ", 
                          "zeta"}]}], ")"}]}], ",", RowBox[{RowBox[{"-", 
                         SuperscriptBox["zeta", "2"]}], "-", RowBox[{"3", 
                         " ", SuperscriptBox["zeta", "3"]}], "-", RowBox[
                        {"2", " ", SuperscriptBox["zeta", "4"]}], "+", 
                       RowBox[{"2", " ", SuperscriptBox["zeta", "5"]}]}], 
                     ",", RowBox[{"-", RowBox[{"(", RowBox[{RowBox[{"(", 
                          RowBox[{RowBox[{"-", "1"}], "+", "zeta"}], ")"}], 
                          " ", SuperscriptBox["zeta", "2"]}], ")"}]}]}], 
                   "}"}]}], "}"}]], "Output", GeneratedCell -> True, 
            CellAutoOverwrite -> True]}, Open]]}, Open]], 
     Cell[CellGroupData[{Cell["Verification summary", "Section"], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"assert", "[", 
                 RowBox[{"\"ALL_EXACT_CHECKS\"", ",", RowBox[{"And", "@@", 
                     RowBox[{"Values", "[", "checks", "]"}]}]}], "]"}], ";", 
               "\[IndentingNewLine]", RowBox[{"And", "@@", RowBox[{"Values", 
                   "[", "checks", "]"}]}]}]], "Input"], 
           Cell[BoxData[TemplateBox[{"\"ALL_EXACT_CHECKS\"", "\" = PASS\""}, 
              "RowDefault"]], "Print", GeneratedCell -> True, 
            CellAutoOverwrite -> True], Cell[BoxData["True"], "Output", 
            GeneratedCell -> True, CellAutoOverwrite -> True]}, Open]], 
        Cell["The identities above are exact rational-function identities. \
They do not, by themselves, establish that these matrices are the monodromies \
of the differential equation. Their independent reconstruction from local \
series and connection matrices is supplied in \
05-libra-monodromy-independent-check.nb.", "Text"], Cell["Reference: R. N. \
Lee and A. A. Pomeransky, Monodromy of multiloop integrals in d dimensions \
(2025), https://arxiv.org/abs/2506.18452.", "Text"]}, Open]]}, Open]]}, 
 WindowTitle -> "Exact monodromy and invariant bilinear-form checks", 
 WindowSize -> {808, 740}, CellContext -> "AncillaryExact04`", 
 FrontEndVersion -> "14.1 for Mac OS X ARM (64-bit) (July 16, 2024)", 
 StyleDefinitions -> "Default.nb"]


==> anc/05-libra-monodromy-independent-check.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    155502,       4493]
NotebookOptionsPosition[    143680,       4311]
NotebookOutlinePosition[    144169,       4329]
CellTagsIndexPosition[    144126,       4326]
WindowTitle->Independent Libra monodromy and Levelt check
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Independent Libra monodromy and Levelt check", "Title",ExpressionUUID->"2688a0a4-5fe4-4fce-8b97-230bd8ce0170"],

Cell["\<\
Four balance transformations and independent reconstruction of all four \
monodromy matrices from Libra local series. Evaluate the sections in order in \
a fresh kernel. The saved outputs use Mathematica 14.1 and Libra 1.23.\
\>", "Text",ExpressionUUID->"3e3304db-23de-4a6a-82b5-c88fd57b7da7"],

Cell[CellGroupData[{

Cell["Setup and Libra", "Section",ExpressionUUID->"32680e29-a26d-46c0-8b1f-81a1bfbd2a92"],

Cell["\<\
Libra is loaded directly below. Change the path in Get to your own Libra.m \
installation when running on another computer.\
\>", "Text",ExpressionUUID->"7e0aebe6-ef77-45b7-9338-42204f124b98"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<AncillaryLibra05`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"checks", "=", 
   RowBox[{"Association", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"zeroQ", "[", "x_", "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{
         RowBox[{"Together", "[", "#1", "]"}], "\[Equal]", "0"}], "]"}], 
       "&"}], ")"}], "/@", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", "x", "}"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"assert", "[", 
    RowBox[{"name_", ",", "test_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"TrueQ", "[", "test", "]"}], ",", 
     RowBox[{
      RowBox[{"AssociateTo", "[", 
       RowBox[{"checks", ",", 
        RowBox[{"name", "\[Rule]", "True"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"name", ",", "\"\< = PASS\>\""}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"name", ",", "\"\< = FAIL: \>\"", ",", 
        StyleBox["test",
         ShowStringCharacters->True,
         NumberMarks->True]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Abort", "[", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "<<", "\"\</Users/saptaswaghosh/Downloads/Libra-master/Source/Libra.m\>\""}]\
, ";"}], "\[IndentingNewLine]"}], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"66048e3a-aa8b-4889-ab49-2d2959cc26c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n******************** \"\>", "\[InvisibleSpace]", 
   StyleBox["\<\"Libra v1.23\"\>",
    StripOnInput->False,
    FontWeight->Bold], 
   "\[InvisibleSpace]", "\<\" ********************\\nLibra (\:2696) is a \
package for the manipulation with differential systems.\\nWritten by Roman N. \
Lee, Budker Institute of Nuclear Physics.\\nRead from: \
/Users/saptaswaghosh/Downloads/Libra-master/Source/Libra.m (MD5: \
11550755961461913628428526170424245562)\"\>"}],
  SequenceForm["\n******************** ", 
   Style["Libra v1.23", {Bold}], 
   " ********************\nLibra (\:2696) is a package for the manipulation \
with differential systems.\nWritten by Roman N. Lee, Budker Institute of \
Nuclear Physics.\nRead from: \
/Users/saptaswaghosh/Downloads/Libra-master/Source/Libra.m (MD5: \
11550755961461913628428526170424245562)"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000140281865814*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"35ecff84-ef57-44a4-b784-09fe8ec7392f"],

Cell[BoxData[
 TemplateBox[{
  "name", "shdw", 
   "\"Symbol \\!\\(\\*RowBox[{\\\"\\\\\\\"name\\\\\\\"\\\"}]\\) appears in \
multiple contexts \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"\\\\\\\"Libra`\\\\\\\"\\\", \\\",\\\", \
\\\"\\\\\\\"AncillaryLibra05`\\\\\\\"\\\"}], \\\"}\\\"}]\\); definitions in \
context \\!\\(\\*RowBox[{\\\"\\\\\\\"Libra`\\\\\\\"\\\"}]\\) may shadow or be \
shadowed by other definitions.\"", 2, 5, 1, 18056318240388920717, "Local", 
   "Libra`name"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{4.0001402822422457`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"761a2ee6-6023-4ab1-b708-310c95951595"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Differential equation and original residue data", "Section",ExpressionUUID->"9b0f6a0b-57e5-4621-9315-545a085da785"],

Cell["\<\
The convention is J' = A J, with d = 4 - 2 eps. A prime denotes \
differentiation with respect to tau. The residue at infinity is minus the \
coefficient of 1/tau, corresponding to the local coordinate t = 1/tau.\
\>", "Text",ExpressionUUID->"8262f148-44e2-41f9-9056-afae0949b072"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"id", "=", 
   RowBox[{"IdentityMatrix", "[", "3", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "tau"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"4", " ", "tau"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a0", "=", 
   FractionBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "tau"}], "-", 
         FractionBox["7", "2"]}], ",", 
        RowBox[{"2", "-", 
         FractionBox["11", 
          RowBox[{"2", " ", "tau"}]]}], ",", 
        FractionBox["6", "tau"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "2"]}], ",", 
        RowBox[{
         FractionBox["11", "2"], "-", 
         RowBox[{"2", " ", "tau"}]}], ",", 
        RowBox[{"-", "6"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", "tau"}], "2"], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "9"}], " ", "tau"}], "-", 
         FractionBox["3", "2"]}], ",", 
        RowBox[{"6", " ", "tau"}]}], "}"}]}], "}"}], "g"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a1", "=", 
   FractionBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["8", "tau"], "+", "4"}], ",", 
        RowBox[{"-", 
         FractionBox["4", "tau"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["3", "tau"], "-", "1"}], ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"tau", "-", "3"}], ",", 
        RowBox[{
         FractionBox["3", "tau"], "+", "7"}]}], "}"}]}], "}"}], "g"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"Together", "[", 
    RowBox[{"a0", "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"4", "-", "d"}], ")"}], " ", "a1"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aepsilon", "=", 
   RowBox[{"Together", "[", 
    RowBox[{"A", "/.", "\[VeryThinSpace]", 
     RowBox[{"d", "\[Rule]", 
      RowBox[{"4", "-", 
       RowBox[{"2", " ", "eps"}]}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"points", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["3", "4"]}], ",", 
     RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"residue", "[", 
    RowBox[{"m_", ",", "p_"}], "]"}], ":=", 
   RowBox[{"Together", "[", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"p", "===", "\[Infinity]"}], ",", 
      RowBox[{"-", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{"m", ",", 
         RowBox[{"{", 
          RowBox[{"tau", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}]}], 
      ",", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"m", ",", 
        RowBox[{"{", 
         RowBox[{"tau", ",", "p", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"originalResidues", "=", 
   RowBox[{"Association", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"p", "\[Rule]", 
       RowBox[{"residue", "[", 
        RowBox[{"A", ",", "p"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "points"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"spectrumHistory", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Factor", "/@", 
        RowBox[{"Eigenvalues", "[", 
         RowBox[{"originalResidues", "[", "#1", "]"}], "]"}]}], "&"}], ")"}], 
     "/@", "points"}], "}"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"23a3da89-1420-435c-aeeb-ccf77352da9a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Four compatible balance transformations", "Section",ExpressionUUID->"abf9ed4c-2cc9-4023-8ee3-1ddb7cc3e28b"],

Cell["\<\
The projector vectors are specified explicitly. Libra constructs P = u \
v/(v.u) and the corresponding balances. The first two balances are between \
infinity and -1. The last two are between -1 and -3/4; their constant \
normalization is chosen so that each balance equals the identity at tau = 0.\
\>", "Text",ExpressionUUID->"00509be5-f570-47b1-bf29-5f13e6dea3cb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"u", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"3", ",", 
     RowBox[{"1", "-", 
      RowBox[{"4", " ", "d"}]}], ",", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "1"}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "1"}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "d"}], "-", "9"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u", "[", "3", "]"}], "=", 
   RowBox[{"u", "[", "2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", "3", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3"}], ",", 
     RowBox[{
      RowBox[{"5", " ", "d"}], "-", "12"}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "1"}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u", "[", "4", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "1"}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"5", " ", "d"}], "-", "12"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", "4", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "4"}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"28", " ", 
         SuperscriptBox["d", "2"]}], "-", 
        RowBox[{"201", " ", "d"}], "+", "324"}], ")"}]}], ",", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", "d"}], "-", "24"}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"P", "[", "k", "]"}], "=", 
      RowBox[{"Together", "[", 
       RowBox[{"Libra`Projector", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", "[", "k", "]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"v", "[", "k", "]"}], "}"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"assert", "[", 
      RowBox[{
       RowBox[{"\"\<PROJECTOR_\>\"", "<>", 
        RowBox[{"ToString", "[", "k", "]"}]}], ",", 
       RowBox[{"zeroQ", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"P", "[", "k", "]"}], ".", 
          RowBox[{"P", "[", "k", "]"}]}], "-", 
         RowBox[{"P", "[", "k", "]"}]}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "4"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", "1", "]"}], "=", 
   RowBox[{"Libra`Balance", "[", 
    RowBox[{
     RowBox[{"P", "[", "1", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"tau", ",", "\[Infinity]", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", "2", "]"}], "=", 
   RowBox[{"Libra`Balance", "[", 
    RowBox[{
     RowBox[{"P", "[", "2", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"tau", ",", "\[Infinity]", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", "3", "]"}], "=", 
   RowBox[{"Libra`Balance", "[", 
    RowBox[{
     RowBox[{"P", "[", "3", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"tau", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", 
        FractionBox["3", "4"]}]}], "}"}], ",", 
     FractionBox["4", "3"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", "4", "]"}], "=", 
   RowBox[{"Libra`Balance", "[", 
    RowBox[{
     RowBox[{"P", "[", "4", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"tau", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", 
        FractionBox["3", "4"]}]}], "}"}], ",", 
     FractionBox["4", "3"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"assert", "[", 
     RowBox[{
      RowBox[{"\"\<BALANCE_FORM_\>\"", "<>", 
       RowBox[{"ToString", "[", "k", "]"}]}], ",", 
      RowBox[{"zeroQ", "[", 
       RowBox[{
        RowBox[{"T", "[", "k", "]"}], "-", "id", "-", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"k", "\[LessEqual]", "2"}], ",", "tau", ",", 
           FractionBox["tau", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"tau", "+", "1"}], ")"}]}]]}], "]"}], " ", 
         RowBox[{"P", "[", "k", "]"}]}]}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "4"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"k", ",", 
         TagBox[
          RowBox[{"Together", "[", 
           RowBox[{
            RowBox[{"T", "[", "k", "]"}], "/.", "\[VeryThinSpace]", 
            RowBox[{"d", "\[Rule]", 
             RowBox[{"4", "-", 
              RowBox[{"2", " ", "eps"}]}]}]}], "]"}],
          Function[BoxForm`e$, 
           MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<Balance\>\"", ",", "\"\<Matrix with d = 4 - 2 eps\>\""}], 
      "}"}]}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "All"}], ",", 
   RowBox[{"Alignment", "\[Rule]", "Left"}], ",", 
   RowBox[{"Spacings", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}]}]}], "]"}]}], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"f682d4b2-e157-4673-b926-025d121d4979"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"PROJECTOR_1\"\>", "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["PROJECTOR_1", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140282486416*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"5ab97f2f-be85-4d9e-8fa0-fa1e790abefd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"PROJECTOR_2\"\>", "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["PROJECTOR_2", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140282499815*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"36b3038d-cb1b-474d-91db-42b94e7f0600"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"PROJECTOR_3\"\>", "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["PROJECTOR_3", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140282511362*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"25c53261-9594-4d27-bd4e-0ffc8e905f8f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"PROJECTOR_4\"\>", "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["PROJECTOR_4", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140282522654*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"8eb12cde-ad37-45b7-ae50-8ff3d7f42e37"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BALANCE_FORM_1\"\>", "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["BALANCE_FORM_1", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140282531942*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"01476a04-6bc1-4e10-a1c3-553349d3e2a8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BALANCE_FORM_2\"\>", "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["BALANCE_FORM_2", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.0001402825435333`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"856ee599-a4d1-4432-8163-feed11e7de6f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BALANCE_FORM_3\"\>", "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["BALANCE_FORM_3", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140282555521*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"bbefcfb9-cc52-4685-910b-61c6ed8311cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BALANCE_FORM_4\"\>", "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["BALANCE_FORM_4", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140282567547*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"d7103ac9-da49-4690-9da0-a6b3a2c698be"]
}, Open  ]],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Balance\"\>", "\<\"Matrix with d = 4 - 2 eps\"\>"},
    {"1", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "tau"}], 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "eps"}]}], ")"}]}]]}], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"15", " ", "tau"}], "-", 
           RowBox[{"8", " ", "eps", " ", "tau"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}]}]], ",", 
         RowBox[{"1", "+", "tau"}]}], "}"}]}], "}"}]},
    {"2", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"1", "+", "tau"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], " ", "tau"}], "+", 
           RowBox[{"8", " ", "eps", " ", "tau"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}]}]], ",", "1"}], "}"}]}], 
      "}"}]},
    {"3", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["tau", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "tau"}], ")"}]}]], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"6", " ", "eps"}], "-", 
           RowBox[{"11", " ", "tau"}], "+", 
           RowBox[{"16", " ", "eps", " ", "tau"}]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "tau"}], ")"}]}]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "eps"}]}], ")"}], " ", "tau"}], 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "tau"}], ")"}]}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"8", " ", "eps"}]}], ")"}], " ", "tau"}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"8", " ", "eps"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["eps", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "tau"}], ")"}]}]], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"5", " ", "eps"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"8", " ", "eps"}]}], ")"}], " ", "tau"}], 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"8", " ", "eps"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["eps", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "tau"}], ")"}]}]], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"6", " ", "eps"}], "+", 
           RowBox[{"4", " ", "tau"}], "-", 
           RowBox[{"2", " ", "eps", " ", "tau"}]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "tau"}], ")"}]}]]}], "}"}]}], "}"}]},
    {"4", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["tau", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "tau"}], ")"}]}]], ",", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], " ", "eps"}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["eps", "2"]}], "-", 
           RowBox[{"16", " ", "tau"}], "-", 
           RowBox[{"32", " ", "eps", " ", "tau"}], "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["eps", "2"], " ", "tau"}]}], 
          RowBox[{"9", " ", "eps", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "tau"}], ")"}]}]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"5", " ", "eps"}]}], ")"}], " ", "tau"}], 
           RowBox[{"9", " ", "eps", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "tau"}], ")"}]}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"5", " ", "eps"}]}], ")"}], " ", "tau"}], 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"8", " ", "eps"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["eps", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "tau"}], ")"}]}]], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"5", " ", "eps"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "16"}], "-", 
             RowBox[{"23", " ", "eps"}], "+", 
             RowBox[{"56", " ", 
              SuperscriptBox["eps", "2"]}]}], ")"}], " ", "tau"}], 
          RowBox[{"18", " ", "eps", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"8", " ", "eps"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["eps", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "tau"}], ")"}]}]], ",", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], " ", "eps"}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["eps", "2"]}], "+", 
           RowBox[{"16", " ", "tau"}], "+", 
           RowBox[{"11", " ", "eps", " ", "tau"}], "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["eps", "2"], " ", "tau"}]}], 
          RowBox[{"9", " ", "eps", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "tau"}], ")"}]}]]}], "}"}]}], "}"}]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
  "Grid"]], "Output",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140282579821*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"946a9fa3-5e69-4141-b163-42d994a28242"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"connections", "=", 
   RowBox[{"{", "A", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"totalT", "=", "id"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"current", "=", 
      RowBox[{"Last", "[", "connections", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"source", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"k", "\[LessEqual]", "2"}], ",", "\[Infinity]", ",", 
        RowBox[{"-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"target", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"k", "\[LessEqual]", "2"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", 
         FractionBox["3", "4"]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sourceResidue", "=", 
      RowBox[{"residue", "[", 
       RowBox[{"current", ",", "source"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"targetResidue", "=", 
      RowBox[{"residue", "[", 
       RowBox[{"current", ",", "target"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"assert", "[", 
      RowBox[{
       RowBox[{"\"\<SOURCE_COMPATIBILITY_\>\"", "<>", 
        RowBox[{"ToString", "[", "k", "]"}]}], ",", 
       RowBox[{"zeroQ", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"id", "-", 
           RowBox[{"P", "[", "k", "]"}]}], ")"}], ".", "sourceResidue", ".", 
         RowBox[{"P", "[", "k", "]"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"assert", "[", 
      RowBox[{
       RowBox[{"\"\<TARGET_COMPATIBILITY_\>\"", "<>", 
        RowBox[{"ToString", "[", "k", "]"}]}], ",", 
       RowBox[{"zeroQ", "[", 
        RowBox[{
         RowBox[{"P", "[", "k", "]"}], ".", "targetResidue", ".", 
         RowBox[{"(", 
          RowBox[{"id", "-", 
           RowBox[{"P", "[", "k", "]"}]}], ")"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"next", "=", 
      RowBox[{"Together", "[", 
       RowBox[{"Libra`Transform", "[", 
        RowBox[{"current", ",", 
         RowBox[{"T", "[", "k", "]"}], ",", "tau"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"connections", ",", "next"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"totalT", "=", 
      RowBox[{"Together", "[", 
       RowBox[{"totalT", ".", 
        RowBox[{"T", "[", "k", "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"poleRanks", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Libra`PoincareRank", "[", 
          RowBox[{"next", ",", 
           RowBox[{"{", 
            RowBox[{"tau", ",", "#1"}], "}"}]}], "]"}], "&"}], ")"}], "/@", 
       "points"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"assert", "[", 
      RowBox[{
       RowBox[{"\"\<ALL_POLES_SIMPLE_AFTER_\>\"", "<>", 
        RowBox[{"ToString", "[", "k", "]"}]}], ",", 
       RowBox[{"poleRanks", "===", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"spectrumHistory", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Factor", "/@", 
           RowBox[{"Eigenvalues", "[", 
            RowBox[{"residue", "[", 
             RowBox[{"next", ",", "#1"}], "]"}], "]"}]}], "&"}], ")"}], "/@", 
        "points"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "4"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ahat", "=", 
   RowBox[{"Last", "[", "connections", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"transformedResidues", "=", 
   RowBox[{"Association", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"p", "\[Rule]", 
       RowBox[{"Factor", "[", 
        RowBox[{"residue", "[", 
         RowBox[{"Ahat", ",", "p"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "points"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<T_AT_ZERO\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"totalT", "/.", "\[VeryThinSpace]", 
        RowBox[{"tau", "\[Rule]", "0"}]}], ")"}], "-", "id"}], "]"}]}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<TOTAL_GAUGE_DETERMINANT\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{"Det", "[", "totalT", "]"}], "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{"4", " ", "tau"}], "3"]}], ")"}], "2"]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<DIRECT_GAUGE_IDENTITY\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{"Ahat", "-", 
      RowBox[{
       TemplateBox[{"totalT"},
        "Inverse"], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"A", ".", "totalT"}], "-", 
         RowBox[{
          SubscriptBox["\[PartialD]", "tau"], "totalT"}]}], ")"}]}]}], 
     "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<GLOBAL_FUCHSIAN_PARTIAL_FRACTIONS\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{"Ahat", "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"transformedResidues", "[", "p", "]"}], 
         RowBox[{"tau", "-", "p"}]], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", 
             FractionBox["3", "4"]}], ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "]"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<INFINITY_RESIDUE_SUM\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{"Total", "[", 
      RowBox[{"Values", "[", "transformedResidues", "]"}], "]"}], "]"}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"MapIndexed", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"First", "[", "#2", "]"}], "-", "1"}], "}"}], ",", "#1"}],
          "]"}], "&"}], ",", "spectrumHistory"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<Number of balances\>\"", ",", "\"\<0\>\"", ",", "\"\<-3/4\>\"", 
       ",", "\"\<-1\>\"", ",", "\"\<Infinity\>\""}], "}"}]}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "All"}], ",", 
   RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}]}], "Input",
 CellLabel->"In[31]:=",ExpressionUUID->"abb2ff8d-a82a-43fc-ac79-fe487521478a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"SOURCE_COMPATIBILITY_1\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["SOURCE_COMPATIBILITY_1", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.0001402826047363`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"33d1ce4a-e965-4e37-a9dd-3b555f4279ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"TARGET_COMPATIBILITY_1\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["TARGET_COMPATIBILITY_1", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.0001402826155157`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"b9c51fc3-5d7a-4e45-945b-04b5899f6b97"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ALL_POLES_SIMPLE_AFTER_1\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["ALL_POLES_SIMPLE_AFTER_1", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140282628809*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"47bbf540-455d-45b6-bafb-bf25e6b0c667"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"SOURCE_COMPATIBILITY_2\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["SOURCE_COMPATIBILITY_2", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.00014028264038*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"b229e27c-307b-464e-a7ba-ceb9e8d90c23"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"TARGET_COMPATIBILITY_2\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["TARGET_COMPATIBILITY_2", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140282651642*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"05715dcb-9733-443a-8d01-440af9256eed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ALL_POLES_SIMPLE_AFTER_2\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["ALL_POLES_SIMPLE_AFTER_2", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140282694064*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"e58fbfe2-4809-4240-bd97-d0c78446a604"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"SOURCE_COMPATIBILITY_3\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["SOURCE_COMPATIBILITY_3", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140282704154*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"8166f6cb-1070-48f0-9791-434346885b7b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"TARGET_COMPATIBILITY_3\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["TARGET_COMPATIBILITY_3", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.0001402827165813`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"6b3e7c3c-8496-4b7a-9339-0d4aa2bf1d73"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ALL_POLES_SIMPLE_AFTER_3\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["ALL_POLES_SIMPLE_AFTER_3", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140282735228*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"8a217b41-0a6f-4605-ab4b-d2709faf5b89"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"SOURCE_COMPATIBILITY_4\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["SOURCE_COMPATIBILITY_4", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140282755899*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"3feeaa5d-b4d3-4261-a675-e62207a3ac3d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"TARGET_COMPATIBILITY_4\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["TARGET_COMPATIBILITY_4", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140282768354*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"afcd0b3f-677f-4a70-9d7b-2b60729bdbea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ALL_POLES_SIMPLE_AFTER_4\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["ALL_POLES_SIMPLE_AFTER_4", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140282803919*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"7f62169e-4050-469c-aee8-8b1665e8791f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"T_AT_ZERO\"\>", "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["T_AT_ZERO", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.0001402828383827`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"c62b44dc-1a3a-4202-92f6-47806871fd77"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"TOTAL_GAUGE_DETERMINANT\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["TOTAL_GAUGE_DETERMINANT", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.0001402828507433`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"993e5d21-363e-4bd0-88eb-e43db289f652"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DIRECT_GAUGE_IDENTITY\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["DIRECT_GAUGE_IDENTITY", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140282903532*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"34965738-02c5-4421-98f0-2b17122844b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"GLOBAL_FUCHSIAN_PARTIAL_FRACTIONS\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["GLOBAL_FUCHSIAN_PARTIAL_FRACTIONS", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.0001402829167624`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"7b32b3b9-664c-4686-a72d-101762377a10"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"INFINITY_RESIDUE_SUM\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["INFINITY_RESIDUE_SUM", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.0001402829286003`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"265946d7-a0c2-413d-bd16-36149230e7bb"]
}, Open  ]],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Number of balances\"\>", "\<\"0\"\>", "\<\"-3/4\"\>", "\<\"-1\"\>", \
"\<\"Infinity\"\>"},
    {"0", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"4", "-", "d"}], "2"], ",", 
       FractionBox[
        RowBox[{"4", "-", "d"}], "2"]}], "}"}], 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"2", " ", "d"}]}], ")"}]}]}], "}"}], 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"]}], "}"}]},
    {"1", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"4", "-", "d"}], "2"], ",", 
       FractionBox[
        RowBox[{"4", "-", "d"}], "2"]}], "}"}], 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"2", " ", "d"}]}], ")"}]}]}], "}"}], 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"]}], "}"}]},
    {"2", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"4", "-", "d"}], "2"], ",", 
       FractionBox[
        RowBox[{"4", "-", "d"}], "2"]}], "}"}], 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"2", " ", "d"}]}], ")"}]}]}], "}"}], 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"]}], "}"}]},
    {"3", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"4", "-", "d"}], "2"], ",", 
       FractionBox[
        RowBox[{"4", "-", "d"}], "2"]}], "}"}], 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"2", " ", "d"}]}], ")"}]}]}], "}"}], 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"]}], "}"}]},
    {"4", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"4", "-", "d"}], "2"], ",", 
       FractionBox[
        RowBox[{"4", "-", "d"}], "2"]}], "}"}], 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "+", 
          RowBox[{"2", " ", "d"}]}], ")"}]}]}], "}"}], 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"]}], "}"}]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.00014028294077*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"72f1702f-96da-4c6b-b73e-3b48af982c86"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Transformed residues and local logarithmic model", "Section",ExpressionUUID->"7ce09614-20da-409e-9528-314860f4de2e"],

Cell["\<\
All residues used below are recomputed from Ahat. The gauge is meromorphic in \
d and singular at d = 1, 3, 4, so its construction is carried out at generic \
dimension. Exceptional-dimensional limits require the original system or the \
final monodromy formulas. Normalized Fuchsian form means absence of \
nonzero-integer differences between residue eigenvalues; it does not mean an \
epsilon form.\
\>", "Text",ExpressionUUID->"b7d1de18-c5c5-4907-bb04-5e5776831f89"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"uH", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"5", " ", "d"}], "-", "12"}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}]}]]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vH", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"d", "-", "6"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"41", " ", 
        SuperscriptBox["d", "3"]}], "-", 
       RowBox[{"504", " ", 
        SuperscriptBox["d", "2"]}], "+", 
       RowBox[{"1976", " ", "d"}], "-", "2424"}], 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "3"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           SuperscriptBox["d", "2"]}], "-", 
          RowBox[{"69", " ", "d"}], "+", "169"}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}]}]]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uM", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"5", " ", "d"}], "-", "23"}], 
      RowBox[{"d", "-", "3"}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"7", " ", 
        SuperscriptBox["d", "2"]}], "-", 
       RowBox[{"49", " ", "d"}], "+", "78"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}]}]]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vM", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "6"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"28", " ", 
         SuperscriptBox["d", "2"]}], "-", 
        RowBox[{"201", " ", "d"}], "+", "324"}], 
       RowBox[{"18", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "4"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", "d"}], "-", "24"}], ")"}]}], 
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}]}]]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<RESIDUE_ZERO\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{"transformedResidues", "[", "0", "]"}], "-", 
      RowBox[{"originalResidues", "[", "0", "]"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<RESIDUE_H\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{"transformedResidues", "[", 
       RowBox[{"-", 
        FractionBox["3", "4"]}], "]"}], "-", 
      RowBox[{"Outer", "[", 
       RowBox[{"Times", ",", "uH", ",", "vH"}], "]"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<RESIDUE_MINUS_ONE\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{"transformedResidues", "[", 
       RowBox[{"-", "1"}], "]"}], "-", 
      RowBox[{"Outer", "[", 
       RowBox[{"Times", ",", "uM", ",", "vM"}], "]"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<H_EXPONENT\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{"vH", ".", "uH"}], "-", 
      RowBox[{"(", 
       RowBox[{"d", "-", 
        FractionBox["11", "2"]}], ")"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<MINUS_ONE_NILPOTENT\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{"transformedResidues", "[", 
       RowBox[{"-", "1"}], "]"}], ".", 
      RowBox[{"transformedResidues", "[", 
       RowBox[{"-", "1"}], "]"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ninf", "=", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"transformedResidues", "[", "\[Infinity]", "]"}], "-", 
     FractionBox["id", "2"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<INFINITY_NILPOTENT\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{"Ninf", ".", "Ninf"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<INFINITY_NILPOTENT_RANK_ONE\>\"", ",", 
    RowBox[{
     RowBox[{"MatrixRank", "[", "Ninf", "]"}], "\[Equal]", "1"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"infinityModel", "=", 
   RowBox[{
    SqrtBox["t"], " ", 
    RowBox[{"(", 
     RowBox[{"id", "+", 
      RowBox[{"Ninf", " ", 
       RowBox[{"Log", "[", "t", "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<INFINITY_LEVELT_MODEL\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[PartialD]", "t"], "infinityModel"}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"transformedResidues", "[", "\[Infinity]", "]"}], ".", 
        "infinityModel"}], "t"]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"localInfinity", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"id", "+", 
      RowBox[{"2", " ", "\[Pi]", " ", "\[ImaginaryI]", " ", "Ninf"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"p", ",", 
         TagBox[
          RowBox[{"Together", "[", 
           RowBox[{
            RowBox[{"transformedResidues", "[", "p", "]"}], "/.", 
            "\[VeryThinSpace]", 
            RowBox[{"d", "\[Rule]", 
             RowBox[{"4", "-", 
              RowBox[{"2", " ", "eps"}]}]}]}], "]"}],
          Function[BoxForm`e$, 
           MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "points"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<Point\>\"", ",", "\"\<Transformed residue in eps\>\""}], 
      "}"}]}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "All"}], ",", 
   RowBox[{"Alignment", "\[Rule]", "Left"}], ",", 
   RowBox[{"Spacings", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}]}]}], "]"}]}], "Input",
 CellLabel->"In[42]:=",ExpressionUUID->"01a2eff0-b695-4eda-a05b-5b610e5b8ae2"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"RESIDUE_ZERO\"\>", "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["RESIDUE_ZERO", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140282956847*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"073769ad-43a1-4095-8c26-bbf77cec0c76"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"RESIDUE_H\"\>", "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["RESIDUE_H", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140282966213*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"fd21a63c-8c60-4ee5-8027-fc87c95e1bd1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"RESIDUE_MINUS_ONE\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["RESIDUE_MINUS_ONE", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140282976445*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"7cff5d19-b02b-4852-be70-ca6d15012220"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"H_EXPONENT\"\>", "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["H_EXPONENT", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.0001402829866047`*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"aed2d2fb-6ab7-4942-9f6f-9c90e1597cca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"MINUS_ONE_NILPOTENT\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["MINUS_ONE_NILPOTENT", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140282996337*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"6655f13f-f00c-4919-bc17-5ac6ec2414bd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"INFINITY_NILPOTENT\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["INFINITY_NILPOTENT", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140283006617*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"43522c1d-5447-4bad-9667-3a1fd36877e9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"INFINITY_NILPOTENT_RANK_ONE\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["INFINITY_NILPOTENT_RANK_ONE", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140283018345*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"5e34697c-bb65-46cd-bf44-3da649156c93"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"INFINITY_LEVELT_MODEL\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["INFINITY_LEVELT_MODEL", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140283028741*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"11112b34-98fd-4110-8b4a-3202ccb90907"]
}, Open  ]],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Point\"\>", "\<\"Transformed residue in eps\"\>"},
    {"0", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["1", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"16", " ", "eps"}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", "3"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "eps"}]}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "eps", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "eps"}], "}"}]}], "}"}]},
    {
     RowBox[{"-", 
      FractionBox["3", "4"]}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "-", "eps"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "eps"}]}]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"22", " ", "eps"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["eps", "2"]}], "+", 
              RowBox[{"41", " ", 
               SuperscriptBox["eps", "3"]}]}], ")"}]}], 
           RowBox[{"3", " ", "eps", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "eps"}]}], ")"}]}]]}], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"26", " ", "eps"}], "+", 
             RowBox[{"28", " ", 
              SuperscriptBox["eps", "2"]}]}], ")"}]}], 
          RowBox[{"3", " ", "eps", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}]}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "eps"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"5", " ", "eps"}]}], ")"}]}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "eps"}]}], ")"}]}]]}], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"5", " ", "eps"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"22", " ", "eps"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["eps", "2"]}], "+", 
              RowBox[{"41", " ", 
               SuperscriptBox["eps", "3"]}]}], ")"}]}], 
           RowBox[{"3", " ", "eps", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "eps"}]}], ")"}]}]]}], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"5", " ", "eps"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"26", " ", "eps"}], "+", 
             RowBox[{"28", " ", 
              SuperscriptBox["eps", "2"]}]}], ")"}]}], 
          RowBox[{"6", " ", "eps", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}]}]]}], "}"}]}], "}"}]},
    {
     RowBox[{"-", "1"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "6"], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "16"}], "-", 
           RowBox[{"23", " ", "eps"}], "+", 
           RowBox[{"56", " ", 
            SuperscriptBox["eps", "2"]}]}], 
          RowBox[{"18", " ", "eps"}]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"5", " ", "eps"}]}], ")"}]}], 
           RowBox[{"9", " ", "eps"}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"3", "+", 
           RowBox[{"10", " ", "eps"}]}], 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}]}]], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"10", " ", "eps"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "16"}], "-", 
             RowBox[{"23", " ", "eps"}], "+", 
             RowBox[{"56", " ", 
              SuperscriptBox["eps", "2"]}]}], ")"}]}], 
          RowBox[{"18", " ", "eps", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}]}]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"5", " ", "eps"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"10", " ", "eps"}]}], ")"}]}], 
           RowBox[{"9", " ", "eps", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "eps"}]}], ")"}]}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"7", " ", "eps"}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["eps", "2"]}]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}]}]], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "-", 
             RowBox[{"7", " ", "eps"}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["eps", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "16"}], "-", 
             RowBox[{"23", " ", "eps"}], "+", 
             RowBox[{"56", " ", 
              SuperscriptBox["eps", "2"]}]}], ")"}]}], 
          RowBox[{"9", " ", "eps", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}]}]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"5", " ", "eps"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "-", 
              RowBox[{"7", " ", "eps"}], "+", 
              RowBox[{"14", " ", 
               SuperscriptBox["eps", "2"]}]}], ")"}]}], 
           RowBox[{"9", " ", "eps", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "eps"}]}], ")"}]}]]}]}], "}"}]}], "}"}]},
    {"\[Infinity]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"7", " ", "eps"}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["eps", "2"]}]}], ")"}]}], 
           RowBox[{"9", " ", "eps"}]]}], ",", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "eps"}]}], ")"}]}], 
          RowBox[{"9", " ", "eps"}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"3", "-", 
           RowBox[{"4", " ", "eps"}]}], 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}]}]], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "12"}], "-", 
           RowBox[{"35", " ", "eps"}], "+", 
           RowBox[{"152", " ", 
            SuperscriptBox["eps", "2"]}], "-", 
           RowBox[{"104", " ", 
            SuperscriptBox["eps", "3"]}]}], 
          RowBox[{"18", " ", "eps", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}]}]], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"4", " ", "eps"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "eps"}]}], ")"}]}], 
          RowBox[{"9", " ", "eps", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}]}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"17", " ", "eps"}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["eps", "2"]}]}], 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}]}]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"17", " ", "eps"}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["eps", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"7", " ", "eps"}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["eps", "2"]}]}], ")"}]}], 
           RowBox[{"9", " ", "eps", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "eps"}]}], ")"}]}]]}], ",", 
         FractionBox[
          RowBox[{"12", "+", 
           RowBox[{"5", " ", "eps"}], "-", 
           RowBox[{"92", " ", 
            SuperscriptBox["eps", "2"]}], "+", 
           RowBox[{"104", " ", 
            SuperscriptBox["eps", "3"]}]}], 
          RowBox[{"18", " ", "eps", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}]}]]}], "}"}]}], "}"}]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
  "Grid"]], "Output",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.0001402830419416`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"7cb35730-c0e1-4c27-be47-71d2589c0f25"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Local monodromies from the transformed residues", "Section",ExpressionUUID->"c1dcebb1-3efd-44ca-b770-86c5fff714a2"],

Cell["\<\
For a normalized Fuchsian system, a local fundamental matrix has the form \
H_p(t)t^R_p with H_p(0)=I, so a positive loop in t gives exp(2 Pi I R_p). At \
infinity t=1/tau. The minimal-polynomial identities below reduce these \
exponentials without diagonalization. They use zeta=Exp[I Pi d], so Exp[2 Pi \
I eps]=1/zeta and Exp[2 Pi I(d-11/2)]=-zeta^2.\
\>", "Text",ExpressionUUID->"761d6e3f-db3c-491c-a27a-332846c132c5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<ZERO_RESIDUE_MINIMAL_POLYNOMIAL\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"transformedResidues", "[", "0", "]"}], ".", 
       RowBox[{"transformedResidues", "[", "0", "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", "d"}], ")"}], " ", 
       RowBox[{"transformedResidues", "[", "0", "]"}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<H_RESIDUE_MINIMAL_POLYNOMIAL\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"transformedResidues", "[", 
        RowBox[{"-", 
         FractionBox["3", "4"]}], "]"}], ".", 
       RowBox[{"transformedResidues", "[", 
        RowBox[{"-", 
         FractionBox["3", "4"]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", 
         FractionBox["11", "2"]}], ")"}], " ", 
       RowBox[{"transformedResidues", "[", 
        RowBox[{"-", 
         FractionBox["3", "4"]}], "]"}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"localMonodromies", "=", 
   RowBox[{"Association", "[", 
    RowBox[{
     RowBox[{"0", "\[Rule]", 
      RowBox[{"Together", "[", 
       RowBox[{"id", "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "zeta"], "-", "1"}], ")"}], " ", 
          RowBox[{"transformedResidues", "[", "0", "]"}]}], 
         RowBox[{"4", "-", "d"}]]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "4"]}], "\[Rule]", 
      RowBox[{"Together", "[", 
       RowBox[{"id", "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["zeta", "2"], "+", "1"}], ")"}], " ", 
          RowBox[{"transformedResidues", "[", 
           RowBox[{"-", 
            FractionBox["3", "4"]}], "]"}]}], 
         RowBox[{"d", "-", 
          FractionBox["11", "2"]}]]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "\[Rule]", 
      RowBox[{"id", "+", 
       RowBox[{"2", " ", "\[Pi]", " ", "\[ImaginaryI]", " ", 
        RowBox[{"transformedResidues", "[", 
         RowBox[{"-", "1"}], "]"}]}]}]}], ",", 
     RowBox[{"\[Infinity]", "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"id", "+", 
         RowBox[{"2", " ", "\[Pi]", " ", "\[ImaginaryI]", " ", "Ninf"}]}], 
        ")"}]}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"p", ",", 
         TagBox[
          RowBox[{"localMonodromies", "[", "p", "]"}],
          Function[BoxForm`e$, 
           MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "points"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<Point\>\"", ",", "\"\<Local monodromy\>\""}], "}"}]}], 
    "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "All"}], ",", 
   RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}]}], "Input",
 CellLabel->"In[58]:=",ExpressionUUID->"0a302858-04ee-4a7a-9765-5c4e45e7d8d2"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ZERO_RESIDUE_MINIMAL_POLYNOMIAL\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["ZERO_RESIDUE_MINIMAL_POLYNOMIAL", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.0001402830657873`*^9},
 CellLabel->
  "During evaluation of \
In[58]:=",ExpressionUUID->"06a10dde-2809-423e-93de-26cce05b73f1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"H_RESIDUE_MINIMAL_POLYNOMIAL\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["H_RESIDUE_MINIMAL_POLYNOMIAL", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140283076598*^9},
 CellLabel->
  "During evaluation of \
In[58]:=",ExpressionUUID->"db7810f8-1961-4ce9-b60e-ef677ff4cea0"]
}, Open  ]],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Point\"\>", "\<\"Local monodromy\"\>"},
    {"0", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "21"}], "+", 
              RowBox[{"8", " ", "d"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "zeta"}], ")"}]}], 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "zeta"}]]}], ",", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "zeta"}], ")"}]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "zeta"}]]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["1", "zeta"], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         FractionBox["1", "zeta"]}], "}"}]}], "}"}]},
    {
     RowBox[{"-", 
      FractionBox["3", "4"]}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["zeta", "2"]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "11"}], "+", 
             RowBox[{"2", " ", "d"}]}], ")"}]}]], ",", 
         FractionBox[
          RowBox[{"2028", "-", 
           RowBox[{"1673", " ", "d"}], "+", 
           RowBox[{"429", " ", 
            SuperscriptBox["d", "2"]}], "-", 
           RowBox[{"35", " ", 
            SuperscriptBox["d", "3"]}], "+", 
           RowBox[{"2424", " ", 
            SuperscriptBox["zeta", "2"]}], "-", 
           RowBox[{"1976", " ", "d", " ", 
            SuperscriptBox["zeta", "2"]}], "+", 
           RowBox[{"504", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["zeta", "2"]}], "-", 
           RowBox[{"41", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["zeta", "2"]}]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "11"}], "+", 
             RowBox[{"2", " ", "d"}]}], ")"}]}]], ",", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"169", "-", 
             RowBox[{"69", " ", "d"}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["d", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["zeta", "2"]}], ")"}]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "11"}], "+", 
             RowBox[{"2", " ", "d"}]}], ")"}]}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "+", 
             RowBox[{"5", " ", "d"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["zeta", "2"]}], ")"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "11"}], "+", 
             RowBox[{"2", " ", "d"}]}], ")"}]}]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", 
              RowBox[{"5", " ", "d"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2424"}], "+", 
              RowBox[{"1976", " ", "d"}], "-", 
              RowBox[{"504", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"41", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["zeta", "2"]}], ")"}]}], 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "11"}], "+", 
              RowBox[{"2", " ", "d"}]}], ")"}]}]]}], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "2424"}], "+", 
           RowBox[{"1976", " ", "d"}], "-", 
           RowBox[{"504", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"41", " ", 
            SuperscriptBox["d", "3"]}], "-", 
           RowBox[{"2028", " ", 
            SuperscriptBox["zeta", "2"]}], "+", 
           RowBox[{"1673", " ", "d", " ", 
            SuperscriptBox["zeta", "2"]}], "-", 
           RowBox[{"429", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["zeta", "2"]}], "+", 
           RowBox[{"35", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["zeta", "2"]}]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "11"}], "+", 
             RowBox[{"2", " ", "d"}]}], ")"}]}]]}], "}"}]}], "}"}]},
    {
     RowBox[{"-", "1"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "3"]}], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"324", "-", 
              RowBox[{"201", " ", "d"}], "+", 
              RowBox[{"28", " ", 
               SuperscriptBox["d", "2"]}]}], ")"}], " ", "\[Pi]"}], 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], ")"}]}]]}], ",", 
         FractionBox[
          RowBox[{"4", " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "24"}], "+", 
             RowBox[{"5", " ", "d"}]}], ")"}], " ", "\[Pi]"}], 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}]}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "23"}], "+", 
             RowBox[{"5", " ", "d"}]}], ")"}], " ", "\[Pi]"}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "d"}], ")"}]}]], ",", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "23"}], "+", 
              RowBox[{"5", " ", "d"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"324", "-", 
              RowBox[{"201", " ", "d"}], "+", 
              RowBox[{"28", " ", 
               SuperscriptBox["d", "2"]}]}], ")"}], " ", "\[Pi]"}], 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}]}]]}], ",", 
         FractionBox[
          RowBox[{"4", " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "24"}], "+", 
             RowBox[{"5", " ", "d"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "23"}], "+", 
             RowBox[{"5", " ", "d"}]}], ")"}], " ", "\[Pi]"}], 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "d"}], ")"}]}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"78", "-", 
             RowBox[{"49", " ", "d"}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["d", "2"]}]}], ")"}], " ", "\[Pi]"}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}]}]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"78", "-", 
              RowBox[{"49", " ", "d"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"324", "-", 
              RowBox[{"201", " ", "d"}], "+", 
              RowBox[{"28", " ", 
               SuperscriptBox["d", "2"]}]}], ")"}], " ", "\[Pi]"}], 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "d"}], ")"}]}]]}], ",", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", 
              RowBox[{"5", " ", "d"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"78", "-", 
              RowBox[{"49", " ", "d"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "2"]}]}], ")"}], " ", "\[Pi]"}], 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}]}]]}]}], "}"}]}], "}"}]},
    {"\[Infinity]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"144", "-", 
              RowBox[{"90", " ", "d"}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["d", "2"]}]}], ")"}], " ", "\[Pi]"}], 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], ")"}]}]]}], ",", 
         FractionBox[
          RowBox[{"16", " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"2", " ", "d"}]}], ")"}], " ", "\[Pi]"}], 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}]}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"2", " ", "d"}]}], ")"}], " ", "\[Pi]"}], 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}]}]]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "720"}], "+", 
              RowBox[{"738", " ", "d"}], "-", 
              RowBox[{"245", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"26", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", "\[Pi]"}], 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}]}]]}], ",", 
         FractionBox[
          RowBox[{"4", " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"2", " ", "d"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"2", " ", "d"}]}], ")"}], " ", "\[Pi]"}], 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "d"}], ")"}]}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "96"}], "+", 
              RowBox[{"70", " ", "d"}], "-", 
              RowBox[{"13", " ", 
               SuperscriptBox["d", "2"]}]}], ")"}], " ", "\[Pi]"}], 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "d"}], ")"}]}]]}], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"144", "-", 
              RowBox[{"90", " ", "d"}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["d", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"96", "-", 
              RowBox[{"70", " ", "d"}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["d", "2"]}]}], ")"}], " ", "\[Pi]"}], 
           RowBox[{"36", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "d"}], ")"}]}]]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"864", "-", 
              RowBox[{"822", " ", "d"}], "+", 
              RowBox[{"257", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"26", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", "\[Pi]"}], 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}]}]]}]}], "}"}]}], "}"}]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140283087582*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"a9e40f1b-7133-4c57-b35d-770812f38cf7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Local series and upper-side branch convention", "Section",ExpressionUUID->"b4c3cd9c-8ee0-46a1-85c4-6910c3879e46"],

Cell["\<\
At every finite center p the coordinate is tau-p. Principal logarithms and \
powers are used. For a negative real argument -s, the value is the upper-side \
limit Log[-s + I 0] = Log[s] + I Pi. Real-axis matching points are therefore \
understood as boundary values from the upper half-plane. At infinity the \
coordinate is 1/tau. Dual series supply inverse fundamental matrices through \
transposition.\
\>", "Text",ExpressionUUID->"76dca357-61fa-4ffe-87a8-28e12fbd9146"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"precision", "=", "85"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"guardPrecision", "=", "140"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"centers", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", 
      FractionBox["7", "8"]}], ",", 
     RowBox[{"-", 
      FractionBox["3", "4"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", 
     FractionBox["1", "2"], ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"series", "[", "p", "]"}], "=", 
      RowBox[{"Libra`SeriesSolutionData", "[", 
       RowBox[{"Ahat", ",", 
        RowBox[{"{", 
         RowBox[{"tau", ",", 
          RowBox[{"tau", "-", "p"}]}], "}"}], ",", 
        RowBox[{"Monitor", "\[Rule]", "False"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dual", "[", "p", "]"}], "=", 
      RowBox[{"Libra`SeriesSolutionData", "[", 
       RowBox[{
        RowBox[{"-", 
         TemplateBox[{"Ahat"},
          "Transpose"]}], ",", 
        RowBox[{"{", 
         RowBox[{"tau", ",", 
          RowBox[{"tau", "-", "p"}]}], "}"}], ",", 
        RowBox[{"Monitor", "\[Rule]", "False"}]}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", "centers"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"series", "[", "\[Infinity]", "]"}], "=", 
   RowBox[{"Libra`SeriesSolutionData", "[", 
    RowBox[{"Ahat", ",", 
     RowBox[{"{", 
      RowBox[{"tau", ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"Monitor", "\[Rule]", "False"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"links", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["7", "8"]}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", 
        FractionBox["11", "12"]}], ",", "300"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "4"]}], ",", 
       RowBox[{"-", 
        FractionBox["7", "8"]}], ",", 
       RowBox[{"-", 
        FractionBox["5", "6"]}], ",", "300"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"-", 
        FractionBox["3", "4"]}], ",", 
       RowBox[{"-", 
        FractionBox["5", "8"]}], ",", "420"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"-", 
        FractionBox["3", "8"]}], ",", "420"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "\[Infinity]", ",", 
       FractionBox["19", "10"], ",", "420"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", "2", ",", 
       FractionBox["4", "5"], ",", "340"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "10"], ",", "300"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<NEGATIVE_ARGUMENT_UPPER_SIDE\>\"", ",", 
    RowBox[{"TrueQ", "[", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"-", "1"}], "]"}], "\[Equal]", 
      RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"construct", "[", 
    RowBox[{"data_", ",", "value_", ",", "terms_"}], "]"}], ":=", 
   RowBox[{"Libra`ConstructSeriesSolution", "[", 
    RowBox[{
     RowBox[{"data", "/.", "\[VeryThinSpace]", 
      RowBox[{"d", "\[Rule]", "dValue"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"value", ",", "guardPrecision"}], "]"}], ",", "terms"}], 
      "}"}], ",", 
     RowBox[{"Simplify", "\[Rule]", "Together"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<LOCAL_SERIES_DATA_READY\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellLabel->"In[62]:=",ExpressionUUID->"e2afc61f-9a98-42c8-85c8-3170cc3708bf"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NEGATIVE_ARGUMENT_UPPER_SIDE\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["NEGATIVE_ARGUMENT_UPPER_SIDE", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140284063018*^9},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"60aec7b0-d270-46d9-87a2-c03c6c78e4ba"],

Cell[BoxData["\<\"LOCAL_SERIES_DATA_READY\"\>"], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140284083728*^9},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"424f2857-ca50-4879-bfce-7ad8b0840b4b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Rational reconstruction", "Section",ExpressionUUID->"04e78d80-4fc1-4ef1-9f31-6d4a01a8c280"],

Cell["\<\
No candidate rho matrices are loaded before transport. Each entry is \
reconstructed at d=-I/Pi, where zeta=E, using FindIntegerNullVector with \
numerator degree at most four and denominator degree at most two. The \
resulting formulas are tested at d=-2 I/Pi. This is numerical rational \
reconstruction, not an analytic proof of the unrestricted functional \
dependence on d.\
\>", "Text",ExpressionUUID->"aa8ae36e-5100-4c8d-a480-2d35da9877d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"recognize", "[", 
     RowBox[{"value_", ",", "zetaValue_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"yy", ",", "relation", ",", "aa", ",", "bb", ",", "answer"}], 
       "}"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "value", "]"}], "<", 
          FractionBox["1", 
           SuperscriptBox["10", "35"]]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"Im", "[", "value", "]"}], "]"}], ">", 
          FractionBox["1", 
           SuperscriptBox["10", "30"]]}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"yy", "=", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{"Re", "[", "value", "]"}], ",", "55"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"relation", "=", 
        RowBox[{"FindIntegerNullVector", "[", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"N", "[", 
              RowBox[{
               SuperscriptBox["zetaValue", "j"], ",", "55"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "0", ",", "4"}], "}"}]}], "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"N", "[", 
              RowBox[{
               RowBox[{"yy", " ", 
                SuperscriptBox["zetaValue", "j"]}], ",", "55"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"relation", "===", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"aa", "=", 
        RowBox[{"Take", "[", 
         RowBox[{"relation", ",", "5"}], "]"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"bb", "=", 
        RowBox[{"Take", "[", 
         RowBox[{"relation", ",", 
          RowBox[{"-", "3"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"bb", "===", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"answer", "=", 
        RowBox[{"Factor", "[", 
         RowBox[{"Cancel", "[", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"j", "=", "0"}], "4"], 
             RowBox[{
              RowBox[{"aa", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              SuperscriptBox["zeta", "j"]}]}], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"j", "=", "0"}], "2"], 
             RowBox[{
              RowBox[{"bb", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              SuperscriptBox["zeta", "j"]}]}]]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"answer", "/.", "\[VeryThinSpace]", 
               RowBox[{"zeta", "\[Rule]", "zetaValue"}]}], ",", "55"}], "]"}],
             "-", "value"}], "]"}], ">", 
          FractionBox["1", 
           SuperscriptBox["10", "30"]]}], ",", "$Failed", ",", "answer"}], 
        "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellLabel->"In[71]:=",ExpressionUUID->"daadd412-4128-4b9c-ac1f-c698b9a37fac"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Independent transport of all four monodromies", "Section",ExpressionUUID->"1466993a-26cc-4006-ad7b-f7450c175636"],

Cell["\<\
For each dimension, the overlap matrices are recomputed from the local \
series. The infinity generator is transported along infinity -> 2 -> 1/2 -> \
0; it is not obtained from the sphere relation. All generators first enter \
the same zero-centered reference basis. The orbit columns are vStar, \
rhoH.vStar, rhoMinusOne.vStar, with vStar = {1,0,0}. Only afterwards are \
matrices compared with the displayed formulas.\
\>", "Text",ExpressionUUID->"47ceb1b0-0314-4008-9d0c-21b74c21ee13"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"verificationResults", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"dValue", "=", 
      RowBox[{"N", "[", 
       RowBox[{"testDimension", ",", "guardPrecision"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"zetaValue", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", "dValue"}], "]"}], ",", 
        "guardPrecision"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<DIMENSION = \>\"", ",", 
       StyleBox["testDimension",
        ShowStringCharacters->True,
        NumberMarks->True]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"right", ",", "left", ",", "match", ",", "terms"}], "}"}], 
         "=", "link"}], ";", "\[IndentingNewLine]", 
        RowBox[{"rightValue", "=", 
         RowBox[{"match", "-", "right"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"leftValue", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"left", "===", "\[Infinity]"}], ",", 
           FractionBox["1", "match"], ",", 
           RowBox[{"match", "-", "left"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"U", "[", 
          RowBox[{"right", ",", "left"}], "]"}], "=", 
         RowBox[{
          TemplateBox[{
            RowBox[{"construct", "[", 
              RowBox[{
                RowBox[{"dual", "[", "right", "]"}], ",", "rightValue", ",", 
                "terms"}], "]"}]},
           "Transpose"], ".", 
          RowBox[{"construct", "[", 
           RowBox[{
            RowBox[{"series", "[", "left", "]"}], ",", "leftValue", ",", 
            "terms"}], "]"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"link", ",", "links"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"uh", "=", 
      TemplateBox[{
        RowBox[{"(", 
          RowBox[{
            RowBox[{"U", "[", 
              RowBox[{"0", ",", 
                RowBox[{"-", 
                  FractionBox["1", "2"]}]}], "]"}], ".", 
            RowBox[{"U", "[", 
              RowBox[{
                RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", 
                RowBox[{"-", 
                  FractionBox["3", "4"]}]}], "]"}]}], ")"}]},
       "Inverse"]}], ";", "\[IndentingNewLine]", 
     RowBox[{"um", "=", 
      TemplateBox[{
        RowBox[{"(", 
          RowBox[{
            RowBox[{"U", "[", 
              RowBox[{"0", ",", 
                RowBox[{"-", 
                  FractionBox["1", "2"]}]}], "]"}], ".", 
            RowBox[{"U", "[", 
              RowBox[{
                RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", 
                RowBox[{"-", 
                  FractionBox["3", "4"]}]}], "]"}], ".", 
            RowBox[{"U", "[", 
              RowBox[{
                RowBox[{"-", 
                  FractionBox["3", "4"]}], ",", 
                RowBox[{"-", 
                  FractionBox["7", "8"]}]}], "]"}], ".", 
            RowBox[{"U", "[", 
              RowBox[{
                RowBox[{"-", 
                  FractionBox["7", "8"]}], ",", 
                RowBox[{"-", "1"}]}], "]"}]}], ")"}]},
       "Inverse"]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ui", "=", 
      TemplateBox[{
        RowBox[{"(", 
          RowBox[{
            RowBox[{"U", "[", 
              RowBox[{"0", ",", 
                FractionBox["1", "2"]}], "]"}], ".", 
            RowBox[{"U", "[", 
              RowBox[{
                FractionBox["1", "2"], ",", "2"}], "]"}], ".", 
            RowBox[{"U", "[", 
              RowBox[{"2", ",", "\[Infinity]"}], "]"}]}], ")"}]},
       "Inverse"]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"local", "[", "p_", "]"}], ":=", 
      RowBox[{"MatrixExp", "[", 
       RowBox[{"2", " ", "\[Pi]", " ", "\[ImaginaryI]", " ", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"transformedResidues", "[", "p", "]"}], "/.", 
           "\[VeryThinSpace]", 
           RowBox[{"d", "\[Rule]", "dValue"}]}], ",", "precision"}], "]"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"localValues", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Values", "[", "localMonodromies", "]"}], "/.", 
         "\[VeryThinSpace]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"d", "\[Rule]", "dValue"}], ",", 
           RowBox[{"zeta", "\[Rule]", "zetaValue"}]}], "}"}]}], ",", 
        "precision"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"assert", "[", 
      RowBox[{
       RowBox[{"\"\<LOCAL_EXPONENTIALS_\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"testDimension", ",", "InputForm"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"Max", "[", 
         RowBox[{"Abs", "[", 
          RowBox[{"Flatten", "[", 
           RowBox[{"localValues", "-", 
            RowBox[{"local", "/@", "points"}]}], "]"}], "]"}], "]"}], "<", 
        FractionBox["1", 
         SuperscriptBox["10", "30"]]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"common", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "localValues", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
         ",", 
        RowBox[{
         TemplateBox[{"uh"},
          "Inverse"], ".", 
         RowBox[{
         "localValues", "\[LeftDoubleBracket]", "2", 
          "\[RightDoubleBracket]"}], ".", "uh"}], ",", 
        RowBox[{
         TemplateBox[{"um"},
          "Inverse"], ".", 
         RowBox[{
         "localValues", "\[LeftDoubleBracket]", "3", 
          "\[RightDoubleBracket]"}], ".", "um"}], ",", 
        RowBox[{
         TemplateBox[{"ui"},
          "Inverse"], ".", 
         RowBox[{
         "localValues", "\[LeftDoubleBracket]", "4", 
          "\[RightDoubleBracket]"}], ".", "ui"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"vStar", "=", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"assert", "[", 
      RowBox[{"\"\<REFERENCE_SEED\>\"", ",", 
       RowBox[{
        RowBox[{"Max", "[", 
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
            "common", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
            ".", "vStar"}], "-", "vStar"}], "]"}], "]"}], "<", 
        FractionBox["1", 
         SuperscriptBox["10", "30"]]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"cLee", "=", 
      TemplateBox[{
        RowBox[{"{", 
          RowBox[{"vStar", ",", 
            RowBox[{
              
              RowBox[{"common", "\[LeftDoubleBracket]", "2", 
                "\[RightDoubleBracket]"}], ".", "vStar"}], ",", 
            RowBox[{
              
              RowBox[{"common", "\[LeftDoubleBracket]", "3", 
                "\[RightDoubleBracket]"}], ".", "vStar"}]}], "}"}]},
       "Transpose"]}], ";", "\[IndentingNewLine]", 
     RowBox[{"numericalOrbit", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          TemplateBox[{"cLee"},
           "Inverse"], ".", "#1", ".", "cLee"}], "&"}], ")"}], "/@", 
       "common"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"testDimension", "===", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", "\[Pi]"]}]}], ",", 
       RowBox[{
        RowBox[{"recognized", "=", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"recognize", "[", 
             RowBox[{"#1", ",", "zetaValue"}], "]"}], "&"}], ",", 
           "numericalOrbit", ",", 
           RowBox[{"{", "3", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"assert", "[", 
         RowBox[{"\"\<RECOGNITION_NO_FAILED_ENTRIES\>\"", ",", 
          RowBox[{"FreeQ", "[", 
           RowBox[{"recognized", ",", "$Failed"}], "]"}]}], "]"}]}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"expectedOrbit", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"recognized", "/.", "\[VeryThinSpace]", 
         RowBox[{"zeta", "\[Rule]", "zetaValue"}]}], ",", "precision"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"residual", "=", 
      RowBox[{"Max", "[", 
       RowBox[{"Abs", "[", 
        RowBox[{"Flatten", "[", 
         RowBox[{"numericalOrbit", "-", "expectedOrbit"}], "]"}], "]"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<ALL_FOUR_ORBIT_RESIDUAL = \>\"", ",", 
       StyleBox["residual",
        ShowStringCharacters->True,
        NumberMarks->True]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"assert", "[", 
      RowBox[{
       RowBox[{"\"\<INDEPENDENT_ALL_FOUR_TRANSPORT_\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"testDimension", ",", "InputForm"}], "]"}]}], ",", 
       RowBox[{"residual", "<", 
        FractionBox["1", 
         SuperscriptBox["10", "30"]]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"sphereResidual", "=", 
      RowBox[{"Max", "[", 
       RowBox[{"Abs", "[", 
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{"Dot", "@@", "common"}], "-", "id"}], "]"}], "]"}], "]"}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<NUMERICAL_SPHERE_RESIDUAL = \>\"", ",", 
       StyleBox["sphereResidual",
        ShowStringCharacters->True,
        NumberMarks->True]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"assert", "[", 
      RowBox[{
       RowBox[{"\"\<NUMERICAL_SPHERE_\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"testDimension", ",", "InputForm"}], "]"}]}], ",", 
       RowBox[{"sphereResidual", "<", 
        FractionBox["1", 
         SuperscriptBox["10", "30"]]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"verificationResults", ",", 
       RowBox[{"Association", "[", 
        RowBox[{
         RowBox[{"\"\<Dimension\>\"", "\[Rule]", "testDimension"}], ",", 
         RowBox[{"\"\<Maximum orbit residual\>\"", "\[Rule]", "residual"}], 
         ",", 
         RowBox[{"\"\<Sphere residual\>\"", "\[Rule]", "sphereResidual"}]}], 
        "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"testDimension", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", "\[Pi]"]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]"}], "\[Pi]"]}]}], "}"}]}], "}"}]}],
    "]"}], ";"}], "\[IndentingNewLine]", "verificationResults"}], "Input",
 CellLabel->"In[72]:=",ExpressionUUID->"532a6d6f-5e85-4012-85f9-9d728e37f89f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DIMENSION = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "\[Pi]"]}]}],
  SequenceForm["DIMENSION = ", Complex[0, -1]/Pi],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140284142569*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"7ffd89ea-a4b6-4a13-880f-f5bb9ee1feab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LOCAL_EXPONENTIALS_(-I)/Pi\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["LOCAL_EXPONENTIALS_(-I)/Pi", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140287376227*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"2eae3876-ea71-4f3d-b5c4-8fa857217c52"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"REFERENCE_SEED\"\>", "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["REFERENCE_SEED", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.0001402873940153`*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"bb9c85d4-27ed-4d57-bebe-89a6c427ac0c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"RECOGNITION_NO_FAILED_ENTRIES\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["RECOGNITION_NO_FAILED_ENTRIES", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.0001402874054947`*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"1c0784d0-82f6-4b97-9e6c-ced3940905b2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ALL_FOUR_ORBIT_RESIDUAL = \"\>", "\[InvisibleSpace]", 
   "0``41.799089783419184"}],
  SequenceForm["ALL_FOUR_ORBIT_RESIDUAL = ", 0``41.799089783419184],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140287416541*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"88ca8b50-e5c8-4ade-951b-dab44a256b1a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"INDEPENDENT_ALL_FOUR_TRANSPORT_(-I)/Pi\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["INDEPENDENT_ALL_FOUR_TRANSPORT_(-I)/Pi", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.00014028742631*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"8cb72648-2c25-45fd-bfd8-7153d7145148"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NUMERICAL_SPHERE_RESIDUAL = \"\>", "\[InvisibleSpace]", 
   "0``42.580852400049416"}],
  SequenceForm["NUMERICAL_SPHERE_RESIDUAL = ", 0``42.580852400049416],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140287437533*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"caa84f02-9f0a-4878-afc5-dd9d5d66c062"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NUMERICAL_SPHERE_(-I)/Pi\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["NUMERICAL_SPHERE_(-I)/Pi", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140287447297*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"140fcfc6-326c-490b-bc65-1aad01ee3797"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DIMENSION = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]"}], "\[Pi]"]}]}],
  SequenceForm["DIMENSION = ", Complex[0, -2]/Pi],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.0001402874575644`*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"8f6febf6-804b-44ce-8c28-20f6d03c13d7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LOCAL_EXPONENTIALS_(-2*I)/Pi\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["LOCAL_EXPONENTIALS_(-2*I)/Pi", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140290574548*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"d1064f20-2875-489c-8e1c-6bc75ef585ac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"REFERENCE_SEED\"\>", "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["REFERENCE_SEED", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140290585772*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"c3a1b278-cfc2-474b-a6d2-0b2623007998"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ALL_FOUR_ORBIT_RESIDUAL = \"\>", "\[InvisibleSpace]", 
   "0``40.459727359322585"}],
  SequenceForm["ALL_FOUR_ORBIT_RESIDUAL = ", 0``40.459727359322585],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140290596735*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"3183b4d3-a10a-4447-ac5e-574a9e2ccd26"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"INDEPENDENT_ALL_FOUR_TRANSPORT_(-2*I)/Pi\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["INDEPENDENT_ALL_FOUR_TRANSPORT_(-2*I)/Pi", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140290605928*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"238d8ba6-0c44-4949-b60d-050726ca5198"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NUMERICAL_SPHERE_RESIDUAL = \"\>", "\[InvisibleSpace]", 
   "0``42.23188285870717"}],
  SequenceForm["NUMERICAL_SPHERE_RESIDUAL = ", 0``42.23188285870717],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140290617049*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"f234a839-4204-4e33-8888-62c9d94287cc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NUMERICAL_SPHERE_(-2*I)/Pi\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["NUMERICAL_SPHERE_(-2*I)/Pi", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140290628642*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"c0860488-ecac-406b-8365-15b9aed92762"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"\<\"Dimension\"\>", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "\[Pi]"]}]}], ",", 
     RowBox[{"\<\"Maximum orbit residual\"\>", "\[Rule]", 
      "0``41.799089783419184"}], ",", 
     RowBox[{"\<\"Sphere residual\"\>", "\[Rule]", 
      "0``42.580852400049416"}]}], "\[RightAssociation]"}], ",", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"\<\"Dimension\"\>", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]"}], "\[Pi]"]}]}], ",", 
     RowBox[{"\<\"Maximum orbit residual\"\>", "\[Rule]", 
      "0``40.459727359322585"}], ",", 
     RowBox[{"\<\"Sphere residual\"\>", "\[Rule]", "0``42.23188285870717"}]}],
     "\[RightAssociation]"}]}], "}"}]], "Output",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140290638898*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"e30fad71-6650-400c-afc1-07c3586716b0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Derived orbit-basis matrices", "Section",ExpressionUUID->"426cec0b-6b19-4f96-8b81-3c16e77cd5b2"],

Cell["\<\
At a matching point, U[right,left] = F_right^-1 F_left. The products uh, um \
and ui therefore give F_0 = F_p U_p. Consequently M_p = U_p^-1 L_p U_p acts \
in the zero-centered basis. With C=(vStar,M_H vStar,M_minusOne vStar), the \
final generators are rho_p=C^-1 M_p C. The next output is computed from these \
transported matrices, not copied from predefined rho formulas. Infinity uses \
its own positive-real matching chain; no product identity is used to \
determine it.\
\>", "Text",ExpressionUUID->"be32e9b9-f9b5-42f7-87ca-f2291f6b3579"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoDerived", "=", "recognized"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rho0", ",", "rhoH", ",", "rhoMinusOne", ",", "rhoInfinity"}], 
    "}"}], "=", "rhoDerived"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoList", "=", "rhoDerived"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "points", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
         ",", 
         TagBox[
          RowBox[{
          "rhoDerived", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}],
          Function[BoxForm`e$, 
           MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<Point\>\"", ",", "\"\<Derived rho\>\""}], "}"}]}], "]"}], 
   ",", 
   RowBox[{"Frame", "\[Rule]", "All"}], ",", 
   RowBox[{"Alignment", "\[Rule]", "Left"}], ",", 
   RowBox[{"Spacings", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}]}]}], "]"}]}], "Input",
 CellLabel->"In[75]:=",ExpressionUUID->"40084dd8-30ef-457e-bc58-d586668f2161"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Point\"\>", "\<\"Derived rho\"\>"},
    {"0", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "zeta"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "zeta"}]}], ")"}]}], "zeta"], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", "+", "zeta"}], "zeta"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["1", "zeta"], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         FractionBox["1", "zeta"]}], "}"}]}], "}"}]},
    {
     RowBox[{"-", 
      FractionBox["3", "4"]}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         SuperscriptBox["zeta", "2"], ",", 
         FractionBox["1", "zeta"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "zeta"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "zeta"}], ")"}]}], ")"}]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "zeta"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]},
    {
     RowBox[{"-", "1"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "zeta", "+", 
          SuperscriptBox["zeta", "2"]}], ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"1", "+", "zeta", "-", 
          SuperscriptBox["zeta", "2"]}], ",", "2"}], "}"}]}], "}"}]},
    {"\[Infinity]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "zeta", "+", 
           SuperscriptBox["zeta", "2"]}], 
          SuperscriptBox["zeta", "2"]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "zeta"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "zeta"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", "zeta", "+", 
              SuperscriptBox["zeta", "2"]}], ")"}]}], 
           SuperscriptBox["zeta", "2"]]}], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "zeta"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "zeta"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "zeta"}]}], ")"}]}], 
          SuperscriptBox["zeta", "2"]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox["zeta", "2"]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "zeta"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "zeta"}]}], ")"}]}], 
           SuperscriptBox["zeta", "2"]]}], ",", 
         FractionBox[
          RowBox[{"2", "+", "zeta"}], 
          SuperscriptBox["zeta", "2"]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "zeta"]}], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "-", "zeta", "+", 
           SuperscriptBox["zeta", "2"]}], "zeta"], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "zeta"}], ")"}]}], "zeta"]}]}], "}"}]}], 
      "}"}]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
  "Grid"]], "Output",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.0001402906717157`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"26e9afaa-640c-47c6-b61d-a7d001d0adc6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Exact rank-one reconstruction", "Section",ExpressionUUID->"33bfa5ab-64d3-455c-b664-cd29a9ec3e28"],

Cell["\<\
The following rank-one factors display the algebraic structure of the \
reconstructed result and are checked against rhoDerived. Notebook 04 uses the \
same factors for its exact invariance checks.\
\>", "Text",ExpressionUUID->"627bd4c1-8c20-4403-9928-287f4845e02c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"id", "=", 
   RowBox[{"IdentityMatrix", "[", "3", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e1", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l0", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"2", " ", "zeta"}], "+", "1"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"zeta", "+", "3"}], 
       RowBox[{"zeta", "-", "1"}]]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uHOrbit", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vHOrbit", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", 
      SuperscriptBox["zeta", "2"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "zeta"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uMOrbit", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vMOrbit", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["zeta", "2"]}], "+", "zeta", "+", "1"}], ",", "1"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uInfinityOrbit", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "zeta"}], "-", "1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"zeta", "+", "1"}], ")"}]}], ",", "1", ",", 
     RowBox[{"-", "zeta"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vInfinityOrbit", "=", 
   FractionBox[
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["zeta", "2"]}], "+", "zeta", "+", "1"}], ",", 
      RowBox[{"zeta", "+", "2"}]}], "}"}], 
    SuperscriptBox["zeta", "2"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho0", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     FractionBox["id", "zeta"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "zeta"]}], ")"}], " ", 
      RowBox[{"Outer", "[", 
       RowBox[{"Times", ",", "e1", ",", "l0"}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoH", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"id", "+", 
     RowBox[{"Outer", "[", 
      RowBox[{"Times", ",", "uHOrbit", ",", "vHOrbit"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoMinusOne", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"id", "+", 
     RowBox[{"Outer", "[", 
      RowBox[{"Times", ",", "uMOrbit", ",", "vMOrbit"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoInfinity", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{"-", "id"}], "+", 
     RowBox[{"Outer", "[", 
      RowBox[{"Times", ",", "uInfinityOrbit", ",", "vInfinityOrbit"}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoList", "=", 
   RowBox[{"{", 
    RowBox[{"rho0", ",", "rhoH", ",", "rhoMinusOne", ",", "rhoInfinity"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"points", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["3", "4"]}], ",", 
     RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellLabel->"In[79]:=",ExpressionUUID->"e835535f-9776-4745-82d8-a7b3d7c4e433"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<RECOGNITION_MATCHES_FORMULAS\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{"rhoDerived", "-", "rhoList"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         TagBox["e1",
          Function[BoxForm`e$, 
           MatrixForm[BoxForm`e$]]], ",", 
         TagBox["l0",
          Function[BoxForm`e$, 
           MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "4"]}], ",", 
         TagBox["uHOrbit",
          Function[BoxForm`e$, 
           MatrixForm[BoxForm`e$]]], ",", 
         TagBox["vHOrbit",
          Function[BoxForm`e$, 
           MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         TagBox["uMOrbit",
          Function[BoxForm`e$, 
           MatrixForm[BoxForm`e$]]], ",", 
         TagBox["vMOrbit",
          Function[BoxForm`e$, 
           MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Infinity]", ",", 
         TagBox["uInfinityOrbit",
          Function[BoxForm`e$, 
           MatrixForm[BoxForm`e$]]], ",", 
         TagBox["vInfinityOrbit",
          Function[BoxForm`e$, 
           MatrixForm[BoxForm`e$]]]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<Point\>\"", ",", "\"\<Column\>\"", ",", "\"\<Row\>\""}], 
      "}"}]}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "All"}], ",", 
   RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}]}], "Input",
 CellLabel->"In[94]:=",ExpressionUUID->"898b7ffa-f480-4fd0-8013-eccc204e3192"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"RECOGNITION_MATCHES_FORMULAS\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["RECOGNITION_MATCHES_FORMULAS", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140290688573*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"e2cdd682-a8b5-49d1-8411-a7882c42e89d"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Point\"\>", "\<\"Column\"\>", "\<\"Row\"\>"},
    {"0", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "zeta"}]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", "+", "zeta"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zeta"}]]}]}], "}"}]},
    {
     RowBox[{"-", 
      FractionBox["3", "4"]}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", 
        SuperscriptBox["zeta", "2"]}], ",", 
       RowBox[{"-", 
        FractionBox["1", "zeta"]}]}], "}"}]},
    {
     RowBox[{"-", "1"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"1", "+", "zeta", "-", 
        SuperscriptBox["zeta", "2"]}], ",", "1"}], "}"}]},
    {"\[Infinity]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "zeta"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "zeta"}]}], ")"}]}], ",", "1", ",", 
       RowBox[{"-", "zeta"}]}], "}"}], 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["zeta", "2"]], ",", 
       FractionBox[
        RowBox[{"1", "+", "zeta", "-", 
         SuperscriptBox["zeta", "2"]}], 
        SuperscriptBox["zeta", "2"]], ",", 
       FractionBox[
        RowBox[{"2", "+", "zeta"}], 
        SuperscriptBox["zeta", "2"]]}], "}"}]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.0001402907008057`*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"7cfa6238-6551-4080-b3fb-273d224034fb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"zeta", "-", "1"}], ")"}]}], " ", 
         SuperscriptBox["zeta", "2"]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["zeta", "4"]}], "+", 
         SuperscriptBox["zeta", "3"], "+", 
         SuperscriptBox["zeta", "2"]}], ",", 
        RowBox[{
         SuperscriptBox["zeta", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"zeta", "+", "3"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"zeta", "-", "1"}], ")"}]}], " ", "zeta", " ", 
         RowBox[{"(", 
          RowBox[{"zeta", "+", "2"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"zeta", "-", "1"}], ")"}]}], " ", 
         SuperscriptBox["zeta", "2"]}], ",", 
        RowBox[{
         RowBox[{"zeta", " ", 
          RowBox[{"(", 
           RowBox[{"zeta", "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"zeta", "+", "2"}], ")"}]}], "-", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["zeta", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "zeta"}], "+", "1"}], ")"}]}], ",", 
        RowBox[{
         SuperscriptBox["zeta", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"zeta", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"zeta", "-", "1"}], ")"}], " ", "zeta"}], "-", "3"}], 
             ")"}]}], "-", "1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"zeta", "-", "1"}], ")"}]}], " ", 
         SuperscriptBox["zeta", "2"]}]}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellLabel->"In[96]:=",ExpressionUUID->"06ce9533-9374-42c3-badb-27a880e8abe5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Exact global identities and verification summary", "Section",ExpressionUUID->"79bfe8c4-63f6-491c-95fd-80ae627e52d9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<EXACT_SPHERE_RELATION\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{"Dot", "@@", "rhoList"}], "-", "id"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"assert", "[", 
     RowBox[{
      RowBox[{"\"\<EXACT_BILINEAR_INVARIANCE_\>\"", "<>", 
       RowBox[{"ToString", "[", "k", "]"}]}], ",", 
      RowBox[{"zeroQ", "[", 
       RowBox[{
        RowBox[{
         TemplateBox[{
           RowBox[{"(", 
             RowBox[{
               
               RowBox[{
                "rhoList", "\[LeftDoubleBracket]", "k", 
                 "\[RightDoubleBracket]"}], "/.", "\[VeryThinSpace]", 
               RowBox[{"zeta", "\[Rule]", 
                 FractionBox["1", "zeta"]}]}], ")"}]},
          "Transpose"], ".", "B", ".", 
         RowBox[{
         "rhoList", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}]}], 
        "-", "B"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "4"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<EXACT_BILINEAR_DETERMINANT\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{"Det", "[", "B", "]"}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"zeta", "-", "1"}], ")"}], " ", 
       SuperscriptBox["zeta", "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"zeta", "+", "1"}], ")"}], "4"]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<ALL_CHECKS\>\"", ",", 
    RowBox[{"And", "@@", 
     RowBox[{"Values", "[", "checks", "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"And", "@@", 
  RowBox[{"Values", "[", "checks", "]"}]}]}], "Input",
 CellLabel->"In[97]:=",ExpressionUUID->"ba656d2a-0f0d-4a02-8a18-6c7b0413c9b9"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"EXACT_SPHERE_RELATION\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["EXACT_SPHERE_RELATION", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140290721012*^9},
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"cc665fe7-919a-43f9-9b8b-72183afedcea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"EXACT_BILINEAR_INVARIANCE_1\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["EXACT_BILINEAR_INVARIANCE_1", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140290739766*^9},
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"c979377d-3d60-4f50-9f3e-038253e49ff2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"EXACT_BILINEAR_INVARIANCE_2\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["EXACT_BILINEAR_INVARIANCE_2", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.0001402907510157`*^9},
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"965909c7-05a2-48c6-a06a-0a187aa4bf49"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"EXACT_BILINEAR_INVARIANCE_3\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["EXACT_BILINEAR_INVARIANCE_3", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140290761669*^9},
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"304b6236-4b08-499a-b8b4-a2c7fb63bd28"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"EXACT_BILINEAR_INVARIANCE_4\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["EXACT_BILINEAR_INVARIANCE_4", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140290771778*^9},
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"d6d17b94-5423-4874-8028-2536a88e3d58"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"EXACT_BILINEAR_DETERMINANT\"\>", 
   "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["EXACT_BILINEAR_DETERMINANT", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.0001402907816467`*^9},
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"d85ee30e-025f-4e20-9377-0aaf0b23f8dc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ALL_CHECKS\"\>", "\[InvisibleSpace]", "\<\" = PASS\"\>"}],
  SequenceForm["ALL_CHECKS", " = PASS"],
  Editable->False]], "Print",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140290791917*^9},
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"8e56bbd0-3ee8-45de-8078-fb9f267d8554"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{4.000140290803748*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"348ded73-c9e8-4d8d-a877-fd498f128599"]
}, Open  ]],

Cell["\<\
The exact identities and two-dimensional series checks support the displayed \
monodromy formulas. The invariant pairing and its independent exact \
reconstruction are also available in 04-exact-monodromy-bilinear-checks.nb. \
The notebooks use the same loop ordering, orbit basis, and upper-side \
logarithm convention.\
\>", "Text",ExpressionUUID->"8c03c772-12ec-48d9-95cc-b7dcc6d4c3cb"],

Cell["", "Text",
 CellChangeTimes->{
  4.000140253377748*^9},ExpressionUUID->"ad6b9d8a-eb87-4c8c-bf65-\
8a47e45ab143"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 740},
WindowMargins->{{331, Automatic}, {Automatic, 50}},
WindowTitle->"Independent Libra monodromy and Levelt check",
CellContext->"AncillaryLibra05`",
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7806e016-da71-4a0b-b27f-49a149168921"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[634, 23, 116, 0, 157, "Title",ExpressionUUID->"2688a0a4-5fe4-4fce-8b97-230bd8ce0170"],
Cell[753, 25, 303, 4, 55, "Text",ExpressionUUID->"3e3304db-23de-4a6a-82b5-c88fd57b7da7"],
Cell[CellGroupData[{
Cell[1081, 33, 89, 0, 66, "Section",ExpressionUUID->"32680e29-a26d-46c0-8b1f-81a1bfbd2a92"],
Cell[1173, 35, 202, 3, 55, "Text",ExpressionUUID->"7e0aebe6-ef77-45b7-9338-42204f124b98"],
Cell[CellGroupData[{
Cell[1400, 42, 1598, 46, 172, "Input",ExpressionUUID->"66048e3a-aa8b-4889-ab49-2d2959cc26c8"],
Cell[3001, 90, 1059, 22, 117, "Print",ExpressionUUID->"35ecff84-ef57-44a4-b784-09fe8ec7392f"],
Cell[4063, 114, 667, 14, 42, "Message",ExpressionUUID->"761a2ee6-6023-4ab1-b708-310c95951595"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[4779, 134, 121, 0, 66, "Section",ExpressionUUID->"9b0f6a0b-57e5-4621-9315-545a085da785"],
Cell[4903, 136, 291, 4, 55, "Text",ExpressionUUID->"8262f148-44e2-41f9-9056-afae0949b072"],
Cell[5197, 142, 4032, 132, 374, "Input",ExpressionUUID->"23a3da89-1420-435c-aeeb-ccf77352da9a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9266, 279, 113, 0, 66, "Section",ExpressionUUID->"abf9ed4c-2cc9-4023-8ee3-1ddb7cc3e28b"],
Cell[9382, 281, 377, 5, 77, "Text",ExpressionUUID->"00509be5-f570-47b1-bf29-5f13e6dea3cb"],
Cell[CellGroupData[{
Cell[9784, 290, 6181, 200, 460, "Input",ExpressionUUID->"f682d4b2-e157-4673-b926-025d121d4979"],
Cell[CellGroupData[{
Cell[15990, 494, 375, 10, 23, "Print",ExpressionUUID->"5ab97f2f-be85-4d9e-8fa0-fa1e790abefd"],
Cell[16368, 506, 375, 10, 23, "Print",ExpressionUUID->"36b3038d-cb1b-474d-91db-42b94e7f0600"],
Cell[16746, 518, 375, 10, 23, "Print",ExpressionUUID->"25c53261-9594-4d27-bd4e-0ffc8e905f8f"],
Cell[17124, 530, 375, 10, 23, "Print",ExpressionUUID->"8eb12cde-ad37-45b7-ae50-8ff3d7f42e37"],
Cell[17502, 542, 381, 10, 23, "Print",ExpressionUUID->"01476a04-6bc1-4e10-a1c3-553349d3e2a8"],
Cell[17886, 554, 383, 10, 23, "Print",ExpressionUUID->"856ee599-a4d1-4432-8163-feed11e7de6f"],
Cell[18272, 566, 381, 10, 23, "Print",ExpressionUUID->"bbefcfb9-cc52-4685-910b-61c6ed8311cb"],
Cell[18656, 578, 381, 10, 23, "Print",ExpressionUUID->"d7103ac9-da49-4690-9da0-a6b3a2c698be"]
}, Open  ]],
Cell[19052, 591, 8724, 252, 321, "Output",ExpressionUUID->"946a9fa3-5e69-4141-b163-42d994a28242"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27813, 848, 6800, 190, 659, "Input",ExpressionUUID->"abb2ff8d-a82a-43fc-ac79-fe487521478a"],
Cell[CellGroupData[{
Cell[34638, 1042, 403, 11, 23, "Print",ExpressionUUID->"33d1ce4a-e965-4e37-a9dd-3b555f4279ee"],
Cell[35044, 1055, 403, 11, 23, "Print",ExpressionUUID->"b9c51fc3-5d7a-4e45-945b-04b5899f6b97"],
Cell[35450, 1068, 405, 11, 23, "Print",ExpressionUUID->"47bbf540-455d-45b6-bafb-bf25e6b0c667"],
Cell[35858, 1081, 400, 11, 23, "Print",ExpressionUUID->"b229e27c-307b-464e-a7ba-ceb9e8d90c23"],
Cell[36261, 1094, 401, 11, 23, "Print",ExpressionUUID->"05715dcb-9733-443a-8d01-440af9256eed"],
Cell[36665, 1107, 405, 11, 23, "Print",ExpressionUUID->"e58fbfe2-4809-4240-bd97-d0c78446a604"],
Cell[37073, 1120, 401, 11, 23, "Print",ExpressionUUID->"8166f6cb-1070-48f0-9791-434346885b7b"],
Cell[37477, 1133, 403, 11, 23, "Print",ExpressionUUID->"6b3e7c3c-8496-4b7a-9339-0d4aa2bf1d73"],
Cell[37883, 1146, 405, 11, 23, "Print",ExpressionUUID->"8a217b41-0a6f-4605-ab4b-d2709faf5b89"],
Cell[38291, 1159, 401, 11, 23, "Print",ExpressionUUID->"3feeaa5d-b4d3-4261-a675-e62207a3ac3d"],
Cell[38695, 1172, 401, 11, 23, "Print",ExpressionUUID->"afcd0b3f-677f-4a70-9d7b-2b60729bdbea"],
Cell[39099, 1185, 405, 11, 23, "Print",ExpressionUUID->"7f62169e-4050-469c-aee8-8b1665e8791f"],
Cell[39507, 1198, 373, 10, 23, "Print",ExpressionUUID->"c62b44dc-1a3a-4202-92f6-47806871fd77"],
Cell[39883, 1210, 405, 11, 23, "Print",ExpressionUUID->"993e5d21-363e-4bd0-88eb-e43db289f652"],
Cell[40291, 1223, 399, 11, 23, "Print",ExpressionUUID->"34965738-02c5-4421-98f0-2b17122844b0"],
Cell[40693, 1236, 425, 11, 23, "Print",ExpressionUUID->"7b32b3b9-664c-4686-a72d-101762377a10"],
Cell[41121, 1249, 399, 11, 23, "Print",ExpressionUUID->"265946d7-a0c2-413d-bd16-36149230e7bb"]
}, Open  ]],
Cell[41535, 1263, 3884, 129, 167, "Output",ExpressionUUID->"72f1702f-96da-4c6b-b73e-3b48af982c86"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[45468, 1398, 122, 0, 66, "Section",ExpressionUUID->"7ce09614-20da-409e-9528-314860f4de2e"],
Cell[45593, 1400, 479, 7, 99, "Text",ExpressionUUID->"b7d1de18-c5c5-4907-bb04-5e5776831f89"],
Cell[CellGroupData[{
Cell[46097, 1411, 6822, 217, 587, "Input",ExpressionUUID->"01a2eff0-b695-4eda-a05b-5b610e5b8ae2"],
Cell[CellGroupData[{
Cell[52944, 1632, 377, 10, 23, "Print",ExpressionUUID->"073769ad-43a1-4095-8c26-bbf77cec0c76"],
Cell[53324, 1644, 371, 10, 23, "Print",ExpressionUUID->"fd21a63c-8c60-4ee5-8027-fc87c95e1bd1"],
Cell[53698, 1656, 391, 11, 23, "Print",ExpressionUUID->"7cff5d19-b02b-4852-be70-ca6d15012220"],
Cell[54092, 1669, 375, 10, 23, "Print",ExpressionUUID->"aed2d2fb-6ab7-4942-9f6f-9c90e1597cca"],
Cell[54470, 1681, 395, 11, 23, "Print",ExpressionUUID->"6655f13f-f00c-4919-bc17-5ac6ec2414bd"],
Cell[54868, 1694, 393, 11, 23, "Print",ExpressionUUID->"43522c1d-5447-4bad-9667-3a1fd36877e9"],
Cell[55264, 1707, 411, 11, 23, "Print",ExpressionUUID->"5e34697c-bb65-46cd-bf44-3da649156c93"],
Cell[55678, 1720, 399, 11, 23, "Print",ExpressionUUID->"11112b34-98fd-4110-8b4a-3202ccb90907"]
}, Open  ]],
Cell[56092, 1734, 13186, 388, 362, "Output",ExpressionUUID->"7cb35730-c0e1-4c27-be47-71d2589c0f25"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[69327, 2128, 121, 0, 66, "Section",ExpressionUUID->"c1dcebb1-3efd-44ca-b770-86c5fff714a2"],
Cell[69451, 2130, 432, 6, 99, "Text",ExpressionUUID->"761d6e3f-db3c-491c-a27a-332846c132c5"],
Cell[CellGroupData[{
Cell[69908, 2140, 3285, 95, 380, "Input",ExpressionUUID->"0a302858-04ee-4a7a-9765-5c4e45e7d8d2"],
Cell[CellGroupData[{
Cell[73218, 2239, 421, 11, 23, "Print",ExpressionUUID->"06a10dde-2809-423e-93de-26cce05b73f1"],
Cell[73642, 2252, 413, 11, 23, "Print",ExpressionUUID->"db7810f8-1961-4ce9-b60e-ef677ff4cea0"]
}, Open  ]],
Cell[74070, 2266, 17498, 500, 397, "Output",ExpressionUUID->"a9e40f1b-7133-4c57-b35d-770812f38cf7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[91617, 2772, 119, 0, 66, "Section",ExpressionUUID->"b4c3cd9c-8ee0-46a1-85c4-6910c3879e46"],
Cell[91739, 2774, 483, 7, 99, "Text",ExpressionUUID->"76dca357-61fa-4ffe-87a8-28e12fbd9146"],
Cell[CellGroupData[{
Cell[92247, 2785, 4120, 125, 373, "Input",ExpressionUUID->"e2afc61f-9a98-42c8-85c8-3170cc3708bf"],
Cell[CellGroupData[{
Cell[96392, 2914, 413, 11, 23, "Print",ExpressionUUID->"60aec7b0-d270-46d9-87a2-c03c6c78e4ba"],
Cell[96808, 2927, 252, 6, 23, "Print",ExpressionUUID->"424f2857-ca50-4879-bfce-7ad8b0840b4b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[97121, 2940, 97, 0, 66, "Section",ExpressionUUID->"04e78d80-4fc1-4ef1-9f31-6d4a01a8c280"],
Cell[97221, 2942, 457, 7, 99, "Text",ExpressionUUID->"aa8ae36e-5100-4c8d-a480-2d35da9877d4"],
Cell[97681, 2951, 4073, 108, 365, "Input",ExpressionUUID->"daadd412-4128-4b9c-ac1f-c698b9a37fac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101791, 3064, 119, 0, 66, "Section",ExpressionUUID->"1466993a-26cc-4006-ad7b-f7450c175636"],
Cell[101913, 3066, 499, 7, 99, "Text",ExpressionUUID->"47ceb1b0-0314-4008-9d0c-21b74c21ee13"],
Cell[CellGroupData[{
Cell[102437, 3077, 10933, 289, 1016, "Input",ExpressionUUID->"532a6d6f-5e85-4012-85f9-9d728e37f89f"],
Cell[CellGroupData[{
Cell[113395, 3370, 429, 12, 36, "Print",ExpressionUUID->"7ffd89ea-a4b6-4a13-880f-f5bb9ee1feab"],
Cell[113827, 3384, 409, 11, 23, "Print",ExpressionUUID->"2eae3876-ea71-4f3d-b5c4-8fa857217c52"],
Cell[114239, 3397, 383, 10, 23, "Print",ExpressionUUID->"bb9c85d4-27ed-4d57-bebe-89a6c427ac0c"],
Cell[114625, 3409, 417, 11, 23, "Print",ExpressionUUID->"1c0784d0-82f6-4b97-9e6c-ced3940905b2"],
Cell[115045, 3422, 427, 11, 23, "Print",ExpressionUUID->"88ca8b50-e5c8-4ade-951b-dab44a256b1a"],
Cell[115475, 3435, 432, 11, 23, "Print",ExpressionUUID->"8cb72648-2c25-45fd-bfd8-7153d7145148"],
Cell[115910, 3448, 431, 11, 23, "Print",ExpressionUUID->"caa84f02-9f0a-4878-afc5-dd9d5d66c062"],
Cell[116344, 3461, 405, 11, 23, "Print",ExpressionUUID->"140fcfc6-326c-490b-bc65-1aad01ee3797"],
Cell[116752, 3474, 457, 13, 36, "Print",ExpressionUUID->"8f6febf6-804b-44ce-8c28-20f6d03c13d7"],
Cell[117212, 3489, 413, 11, 23, "Print",ExpressionUUID->"d1064f20-2875-489c-8e1c-6bc75ef585ac"],
Cell[117628, 3502, 381, 10, 23, "Print",ExpressionUUID->"c3a1b278-cfc2-474b-a6d2-0b2623007998"],
Cell[118012, 3514, 427, 11, 23, "Print",ExpressionUUID->"3183b4d3-a10a-4447-ac5e-574a9e2ccd26"],
Cell[118442, 3527, 437, 11, 23, "Print",ExpressionUUID->"238d8ba6-0c44-4949-b60d-050726ca5198"],
Cell[118882, 3540, 429, 11, 23, "Print",ExpressionUUID->"f234a839-4204-4e33-8888-62c9d94287cc"],
Cell[119314, 3553, 409, 11, 23, "Print",ExpressionUUID->"c0860488-ecac-406b-8365-15b9aed92762"]
}, Open  ]],
Cell[119738, 3567, 1018, 25, 83, "Output",ExpressionUUID->"e30fad71-6650-400c-afc1-07c3586716b0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[120805, 3598, 102, 0, 66, "Section",ExpressionUUID->"426cec0b-6b19-4f96-8b81-3c16e77cd5b2"],
Cell[120910, 3600, 555, 8, 121, "Text",ExpressionUUID->"be32e9b9-f9b5-42f7-87ca-f2291f6b3579"],
Cell[CellGroupData[{
Cell[121490, 3612, 1295, 36, 111, "Input",ExpressionUUID->"40084dd8-30ef-457e-bc58-d586668f2161"],
Cell[122788, 3650, 4614, 140, 206, "Output",ExpressionUUID->"26e9afaa-640c-47c6-b61d-a7d001d0adc6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[127451, 3796, 103, 0, 66, "Section",ExpressionUUID->"33bfa5ab-64d3-455c-b664-cd29a9ec3e28"],
Cell[127557, 3798, 276, 4, 55, "Text",ExpressionUUID->"627bd4c1-8c20-4403-9928-287f4845e02c"],
Cell[127836, 3804, 3540, 116, 432, "Input",ExpressionUUID->"e835535f-9776-4745-82d8-a7b3d7c4e433"],
Cell[CellGroupData[{
Cell[131401, 3924, 1798, 53, 121, "Input",ExpressionUUID->"898b7ffa-f480-4fd0-8013-eccc204e3192"],
Cell[133202, 3979, 413, 11, 23, "Print",ExpressionUUID->"e2cdd682-a8b5-49d1-8411-a7882c42e89d"],
Cell[133618, 3992, 2107, 67, 140, "Output",ExpressionUUID->"7cfa6238-6551-4080-b3fb-273d224034fb"]
}, Open  ]],
Cell[135740, 4062, 2179, 67, 97, "Input",ExpressionUUID->"06ce9533-9374-42c3-badb-27a880e8abe5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137956, 4134, 122, 0, 66, "Section",ExpressionUUID->"79bfe8c4-63f6-491c-95fd-80ae627e52d9"],
Cell[CellGroupData[{
Cell[138103, 4138, 1923, 55, 159, "Input",ExpressionUUID->"ba656d2a-0f0d-4a02-8a18-6c7b0413c9b9"],
Cell[CellGroupData[{
Cell[140051, 4197, 399, 11, 23, "Print",ExpressionUUID->"cc665fe7-919a-43f9-9b8b-72183afedcea"],
Cell[140453, 4210, 411, 11, 23, "Print",ExpressionUUID->"c979377d-3d60-4f50-9f3e-038253e49ff2"],
Cell[140867, 4223, 413, 11, 23, "Print",ExpressionUUID->"965909c7-05a2-48c6-a06a-0a187aa4bf49"],
Cell[141283, 4236, 411, 11, 23, "Print",ExpressionUUID->"304b6236-4b08-499a-b8b4-a2c7fb63bd28"],
Cell[141697, 4249, 411, 11, 23, "Print",ExpressionUUID->"d6d17b94-5423-4874-8028-2536a88e3d58"],
Cell[142111, 4262, 411, 11, 23, "Print",ExpressionUUID->"d85ee30e-025f-4e20-9377-0aaf0b23f8dc"],
Cell[142525, 4275, 373, 10, 23, "Print",ExpressionUUID->"8e56bbd0-3ee8-45de-8078-fb9f267d8554"]
}, Open  ]],
Cell[142913, 4288, 204, 5, 33, "Output",ExpressionUUID->"348ded73-c9e8-4d8d-a877-fd498f128599"]
}, Open  ]],
Cell[143132, 4296, 399, 6, 77, "Text",ExpressionUUID->"8c03c772-12ec-48d9-95cc-b7dcc6d4c3cb"],
Cell[143534, 4304, 118, 3, 33, "Text",ExpressionUUID->"ad6b9d8a-eb87-4c8c-bf65-8a47e45ab143"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/06-twisted-riemann-period-relations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    340919,       9783]
NotebookOptionsPosition[    325505,       9572]
NotebookOutlinePosition[    326322,       9596]
CellTagsIndexPosition[    326279,       9593]
WindowTitle->Twisted Riemann period relations and special-function identities
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Twisted Riemann period relations and special-function identities\
\>", "Title",ExpressionUUID->"a670a570-9570-4c40-a587-748a60ecfb05"],

Cell["\<\
Symbolic and high-precision checks of the cocycle and cycle intersection \
matrices, the beta-Appell quadratic identities, cross-channel cancellations, \
beta reflection, and the compact elliptic Legendre limit.\
\>", "Text",ExpressionUUID->"f40a79d5-29b5-42d6-ae1c-bf241752d4b9"],

Cell["\<\
Source: Evaluate sections in order in a fresh kernel.  External-package \
sections read LIBRA_PATH or LITERED_PATH when those packages are required.\
\>", "Text",ExpressionUUID->"328da75e-3958-4617-8c0d-b584c1bc947e"],

Cell[CellGroupData[{

Cell["Intersection matrices and numerical twisted periods", "Section",ExpressionUUID->"293b8281-5cf6-4232-af0a-b8a0b19d8803"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
   "Generic", " ", "twisted", " ", "cocycle", " ", "intersection", " ", 
    RowBox[{"matrix", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ich", "=", 
   RowBox[{"2", " ", "Pi", " ", "I", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"eps", "+", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "eps"}], "+", "1"}], ")"}]}]}], ",", "2", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "eps"}], "+", "1"}], ")"}]}], "/", "eps"}], ",", 
        RowBox[{"1", "/", "eps"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"1", "/", "eps"}], ",", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"eps", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "eps"}], "-", "1"}], ")"}]}], ")"}]}]}], 
       "}"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ichInverse", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "Pi", " ", "I"}], ")"}]}], " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "eps"}]}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "eps"}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "eps"}]}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "eps"}], "-", "1"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "eps"}], "+", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "eps"}]}], ")"}]}], ")"}]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "eps"}]}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "+", "eps"}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "eps"}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "eps"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "eps"}], "-", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "eps"}]}], ")"}]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "eps"}], "-", "1"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "eps"}], "+", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "eps"}]}], ")"}]}], ")"}]}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "eps"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "eps"}], "-", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "eps"}]}], ")"}]}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "eps"}], "-", "1"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "eps"}], "+", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "eps"}]}], ")"}]}]}]}], "}"}]}], "}"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ih", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"xi", "-", "1"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"xi", "+", "1"}], ")"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"xi", "+", "1"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"xi", "-", "1"}], ")"}]}], ")"}]}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"xi", "-", "1"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"xi", "/", 
        RowBox[{"(", 
         RowBox[{"xi", "-", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"xi", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"xi", "^", "2"}], "-", "1"}], ")"}]}]}]}], "}"}]}], 
    "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"inverseResidual", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"ich", ".", "ichInverse"}], "-", 
     RowBox[{"IdentityMatrix", "[", "3", "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"detIchResidual", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Det", "[", "ich", "]"}], "-", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "Pi", " ", "I"}], ")"}], "^", "3"}], " ", "4", " ", 
      
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "eps"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"eps", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "eps"}], "-", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "eps"}], "+", "1"}], ")"}]}], ")"}]}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"detIhResidual", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Det", "[", "ih", "]"}], "+", 
      RowBox[{"xi", "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"xi", "-", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"xi", "+", "1"}], ")"}]}], ")"}]}]}], "]"}]}], ";"}], "\n", 
  
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Exact", " ", "d"}], "=", 
    RowBox[{"4", " ", "cohomology", " ", 
     RowBox[{"reduction", "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "x_", "]"}], ":=", 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "x"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"x", "+", "tau"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d4PolynomialResidual", "=", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"x", "^", "2"}]}], "-", "tau", "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "tau"}], ")"}], " ", "x"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"f", "[", "x", "]"}], ",", "x"}], "]"}]}], "]"}]}], ";"}], 
  "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Numerical", " ", "genus"}], "-", 
    RowBox[{
    "one", " ", "period", " ", "determinant", " ", "in", " ", "the", " ", 
     "stated", " ", "branch", " ", 
     RowBox[{"convention", "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"periodDeterminantRatio", "[", "tauValue_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a0", ",", "a1", ",", "b0", ",", "b1"}], "}"}], ",", 
     RowBox[{"(*", 
      RowBox[{"x", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Sin", "[", "theta", "]"}], "^", "2"}], " ", 
         RowBox[{"on", "[", 
          RowBox[{"0", ",", "1"}], "]"}], " ", "and", " ", "x"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "tau"}], " ", 
          RowBox[{
           RowBox[{"Cos", "[", "theta", "]"}], "^", "2"}], " ", 
          RowBox[{"on", "[", 
           RowBox[{
            RowBox[{"-", "tau"}], ",", "0"}], "]"}], " ", "remove", " ", 
          "the", " ", "square"}], "-", 
         RowBox[{"root", " ", "endpoint", " ", "singularities", " ", 
          RowBox[{"exactly", "."}]}]}]}]}], "*)"}], 
     RowBox[{
      RowBox[{"a0", "=", 
       RowBox[{"4", " ", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"tauValue", "+", 
             RowBox[{
              RowBox[{"Sin", "[", "theta", "]"}], "^", "2"}]}], "]"}]}], ",", 
          
          RowBox[{"{", 
           RowBox[{"theta", ",", "0", ",", 
            RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
          RowBox[{"WorkingPrecision", "->", "70"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"a1", "=", 
       RowBox[{"4", " ", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Sin", "[", "theta", "]"}], "^", "2"}], "/", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"tauValue", "+", 
             RowBox[{
              RowBox[{"Sin", "[", "theta", "]"}], "^", "2"}]}], "]"}]}], ",", 
          
          RowBox[{"{", 
           RowBox[{"theta", ",", "0", ",", 
            RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
          RowBox[{"WorkingPrecision", "->", "70"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"b0", "=", 
       RowBox[{
        RowBox[{"4", "/", "I"}], " ", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "+", 
             RowBox[{"tauValue", " ", 
              RowBox[{
               RowBox[{"Cos", "[", "theta", "]"}], "^", "2"}]}]}], "]"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"theta", ",", "0", ",", 
            RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
          RowBox[{"WorkingPrecision", "->", "70"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"b1", "=", 
       RowBox[{"4", " ", "I", " ", "tauValue", " ", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "theta", "]"}], "^", "2"}], "/", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "+", 
             RowBox[{"tauValue", " ", 
              RowBox[{
               RowBox[{"Cos", "[", "theta", "]"}], "^", "2"}]}]}], "]"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"theta", ",", "0", ",", 
            RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
          RowBox[{"WorkingPrecision", "->", "70"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a0", " ", "b1"}], "-", 
           RowBox[{"b0", " ", "a1"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"Pi", " ", "I"}], ")"}]}], ",", "35"}], "]"}]}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"periodChecks", "=", 
   RowBox[{"periodDeterminantRatio", "/@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "/", "5"}], ",", "1", ",", "2"}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<ICH_INVERSE_RESIDUAL=\>\"", ",", 
    RowBox[{"InputForm", "[", "inverseResidual", "]"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<DET_ICH_RESIDUAL=\>\"", ",", 
    RowBox[{"InputForm", "[", "detIchResidual", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<DET_IH_RESIDUAL=\>\"", ",", 
    RowBox[{"InputForm", "[", "detIhResidual", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<D4_COHOMOLOGY_RESIDUAL=\>\"", ",", 
    RowBox[{"InputForm", "[", "d4PolynomialResidual", "]"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<D4_PERIOD_DET_OVER_PI_I=\>\"", ",", 
    RowBox[{"InputForm", "[", "periodChecks", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"inverseResidual", "=!=", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], "||", 
     RowBox[{"detIchResidual", "=!=", "0"}], "||", 
     RowBox[{"detIhResidual", "=!=", "0"}], "||", 
     RowBox[{"d4PolynomialResidual", "=!=", "0"}], "||", 
     RowBox[{
      RowBox[{"Max", "[", 
       RowBox[{"Abs", "[", 
        RowBox[{"periodChecks", "-", "8"}], "]"}], "]"}], ">", 
      RowBox[{"10", "^", 
       RowBox[{"-", "25"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"Print", "[", "\"\<CHECK=FAIL\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Quit", "[", "1", "]"}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<CHECK=PASS\>\"", "]"}], ";"}], "\n"}], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"ab699bde-0766-4c69-877b-2ddc8a82dbc7"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ICH_INVERSE_RESIDUAL=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["ICH_INVERSE_RESIDUAL=", 
   InputForm[{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141795169092*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8384b9ee-f36f-4437-bb9d-4d4d49538469"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DET_ICH_RESIDUAL=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["DET_ICH_RESIDUAL=", 
   InputForm[0]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141795225732*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"00fcbb5f-0289-47c5-ab22-43abcbeef2ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DET_IH_RESIDUAL=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["DET_IH_RESIDUAL=", 
   InputForm[0]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141795241178*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c5816015-81d7-4737-bc8a-66755558cace"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"D4_COHOMOLOGY_RESIDUAL=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["D4_COHOMOLOGY_RESIDUAL=", 
   InputForm[0]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141795255512*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3254632d-79b1-4e42-a8b9-04e1e5f66d0f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"D4_PERIOD_DET_OVER_PI_I=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{"8.`35.", ",", " ", "8.`35.", ",", " ", "8.`35."}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{8.`35., 8.`35., 8.`35.}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["D4_PERIOD_DET_OVER_PI_I=", 
   InputForm[{8.`35., 8.`35., 8.`35.}]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141795268053*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"42a4d843-675e-4c6a-ae20-fd3dfcca0340"],

Cell[BoxData["\<\"CHECK=PASS\"\>"], "Print",
 CellChangeTimes->{4.000141795282168*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4f4b3933-581c-461a-9317-8d7fef683fc8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$MaxExtraPrecision", "=", "2000"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"wp", "=", "80"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"tau0", "=", 
   RowBox[{"SetPrecision", "[", 
    RowBox[{"2", ",", "wp"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"alpha0", "=", 
    RowBox[{"SetPrecision", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"6", "/", "5"}], ",", 
        RowBox[{"7", "/", "5"}], ",", 
        RowBox[{"11", "/", "10"}], ",", 
        RowBox[{"13", "/", "10"}]}], "}"}], ",", "wp"}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"upperPower", "[", 
     RowBox[{
      RowBox[{"q_", "?", "NumericQ"}], ",", 
      RowBox[{"a_", "?", "NumericQ"}]}], "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "q", "]"}], ">=", "0"}], ",", 
      RowBox[{"q", "^", "a"}], ",", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"I", " ", "Pi", " ", "a"}], "]"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "q"}], ")"}], "^", "a"}]}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"uUpper", "[", 
     RowBox[{
      RowBox[{"x_", "?", "NumericQ"}], ",", "alpha_List"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}], "=", 
        "alpha"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"upperPower", "[", 
         RowBox[{
          RowBox[{"x", "+", "tau0"}], ",", "a1"}], "]"}], " ", 
        RowBox[{"upperPower", "[", 
         RowBox[{"x", ",", "a2"}], "]"}], " ", 
        RowBox[{"upperPower", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"4", " ", "x"}], "-", "3"}], ",", "a3"}], "]"}], " ", 
        RowBox[{"upperPower", "[", 
         RowBox[{
          RowBox[{"1", "-", "x"}], ",", "a4"}], "]"}]}]}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eulerPeriod", "[", 
     RowBox[{"1", ",", "alpha_List"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "X", ",", "Y"}], 
       "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}], "=", 
        "alpha"}], ";", "\[IndentingNewLine]", 
       RowBox[{"X", "=", 
        RowBox[{"4", " ", 
         RowBox[{"tau0", "/", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"4", " ", "tau0"}]}], ")"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Y", "=", 
        RowBox[{"tau0", "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", "tau0"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "Pi", " ", 
          RowBox[{"(", 
           RowBox[{"a2", "+", "a3"}], ")"}]}], "]"}], " ", 
        RowBox[{"tau0", "^", 
         RowBox[{"(", 
          RowBox[{"a1", "+", "a2", "+", "1"}], ")"}]}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "tau0"}]}], ")"}], "^", "a3"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "tau0"}], ")"}], "^", "a4"}], " ", 
        RowBox[{"Beta", "[", 
         RowBox[{
          RowBox[{"a1", "+", "1"}], ",", 
          RowBox[{"a2", "+", "1"}]}], "]"}], " ", 
        RowBox[{"AppellF1", "[", 
         RowBox[{
          RowBox[{"a1", "+", "1"}], ",", 
          RowBox[{"-", "a3"}], ",", 
          RowBox[{"-", "a4"}], ",", 
          RowBox[{"a1", "+", "a2", "+", "2"}], ",", "X", ",", "Y"}], 
         "]"}]}]}]}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eulerPeriod", "[", 
     RowBox[{"2", ",", "alpha_List"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}], "=", 
        "alpha"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "Pi", " ", "a3"}], "]"}], " ", 
        RowBox[{"tau0", "^", "a1"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "/", "4"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"a2", "+", "1"}], ")"}]}], " ", 
        RowBox[{"3", "^", "a3"}], " ", 
        RowBox[{"Beta", "[", 
         RowBox[{
          RowBox[{"a2", "+", "1"}], ",", 
          RowBox[{"a3", "+", "1"}]}], "]"}], " ", 
        RowBox[{"AppellF1", "[", 
         RowBox[{
          RowBox[{"a2", "+", "1"}], ",", 
          RowBox[{"-", "a1"}], ",", 
          RowBox[{"-", "a4"}], ",", 
          RowBox[{"a2", "+", "a3", "+", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "3"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", "tau0"}], ")"}]}], ",", 
          RowBox[{"3", "/", "4"}]}], "]"}]}]}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eulerPeriod", "[", 
     RowBox[{"3", ",", "alpha_List"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}], "=", 
        "alpha"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"4", " ", "tau0"}]}], ")"}], "/", "4"}], ")"}], "^", 
         "a1"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "/", "4"}], ")"}], "^", "a2"}], " ", 
        RowBox[{"4", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "a4"}], "-", "1"}], ")"}]}], " ", 
        RowBox[{"Beta", "[", 
         RowBox[{
          RowBox[{"a3", "+", "1"}], ",", 
          RowBox[{"a4", "+", "1"}]}], "]"}], " ", 
        RowBox[{"AppellF1", "[", 
         RowBox[{
          RowBox[{"a3", "+", "1"}], ",", 
          RowBox[{"-", "a1"}], ",", 
          RowBox[{"-", "a2"}], ",", 
          RowBox[{"a3", "+", "a4", "+", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"4", " ", "tau0"}]}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "3"}]}], "]"}]}]}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bounds", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "tau0"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"3", "/", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "4"}], ",", "1"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"directPeriod", "[", 
     RowBox[{"j_Integer", ",", "alpha_List"}], "]"}], ":=", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"uUpper", "[", 
       RowBox[{"x", ",", "alpha"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"bounds", "[", 
         RowBox[{"[", 
          RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"bounds", "[", 
         RowBox[{"[", 
          RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "->", "wp"}], ",", 
      RowBox[{"AccuracyGoal", "->", "50"}], ",", 
      RowBox[{"PrecisionGoal", "->", "50"}], ",", 
      RowBox[{"Method", "->", 
       RowBox[{"{", 
        RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
         RowBox[{"\"\<SymbolicProcessing\>\"", "->", "0"}]}], "}"}]}]}], 
     "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"periodDifferences", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"eulerPeriod", "[", 
          RowBox[{"j", ",", "alpha0"}], "]"}], "-", 
         RowBox[{"directPeriod", "[", 
          RowBox[{"j", ",", "alpha0"}], "]"}]}], ",", "40"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Check", " ", "all", " ", "three", " ", "dlog", " ", "rows", " ", "in", 
    " ", "a", " ", "domain", " ", "where", " ", "every", " ", "shifted", " ", 
    "Euler", " ", "integral", " ", "converges", " ", 
    RowBox[{"absolutely", "."}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"unit", "=", 
   RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"closedRows", "[", 
     RowBox[{"j_Integer", ",", "alpha_List"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"eulerPeriod", "[", 
        RowBox[{"j", ",", 
         RowBox[{"alpha", "-", 
          RowBox[{"unit", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], "-", 
       RowBox[{"eulerPeriod", "[", 
        RowBox[{"j", ",", 
         RowBox[{"alpha", "-", 
          RowBox[{"unit", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"eulerPeriod", "[", 
        RowBox[{"j", ",", 
         RowBox[{"alpha", "-", 
          RowBox[{"unit", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"eulerPeriod", "[", 
         RowBox[{"j", ",", 
          RowBox[{"alpha", "-", 
           RowBox[{"unit", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"eulerPeriod", "[", 
         RowBox[{"j", ",", 
          RowBox[{"alpha", "-", 
           RowBox[{"unit", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}]}], "+", 
       RowBox[{"eulerPeriod", "[", 
        RowBox[{"j", ",", 
         RowBox[{"alpha", "-", 
          RowBox[{"unit", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}]}], "]"}]}]}], "}"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"directRows", "[", 
     RowBox[{"j_Integer", ",", "alpha_List"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"lo", ",", "hi"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"lo", ",", "hi"}], "}"}], "=", 
        RowBox[{"bounds", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uUpper", "[", 
           RowBox[{"x", ",", "alpha"}], "]"}], " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"x", "+", "tau0"}], ")"}]}], "-", 
             RowBox[{"1", "/", "x"}]}], ",", 
            RowBox[{
             RowBox[{"1", "/", "x"}], "-", 
             RowBox[{"4", "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "x"}], "-", "3"}], ")"}]}]}], ",", 
            RowBox[{
             RowBox[{"4", "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "x"}], "-", "3"}], ")"}]}], "+", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", "x"}], ")"}]}]}]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "lo", ",", "hi"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "->", "wp"}], ",", 
         RowBox[{"AccuracyGoal", "->", "45"}], ",", 
         RowBox[{"PrecisionGoal", "->", "45"}], ",", 
         RowBox[{"Method", "->", 
          RowBox[{"{", 
           RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
            RowBox[{"\"\<SymbolicProcessing\>\"", "->", "0"}]}], "}"}]}]}], 
        "]"}]}]}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rowDifferences", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"closedRows", "[", 
          RowBox[{"j", ",", "alpha0"}], "]"}], "-", 
         RowBox[{"directRows", "[", 
          RowBox[{"j", ",", "alpha0"}], "]"}]}], ",", "35"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"maxResidual", "=", 
    RowBox[{"Max", "[", 
     RowBox[{"Abs", "[", 
      RowBox[{"Join", "[", 
       RowBox[{"periodDifferences", ",", 
        RowBox[{"Flatten", "[", "rowDifferences", "]"}]}], "]"}], "]"}], 
     "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gCorrection", "[", "ee_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "ee"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pi", "^", 
       RowBox[{"(", 
        RowBox[{"3", "/", "2"}], ")"}]}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "-", "ee"}], "]"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"gExpected", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Pi", "^", "2"}]}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"EulerGamma", "+", 
         RowBox[{"Log", "[", "2", "]"}]}], ")"}], " ", "eps"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"EulerGamma", "+", 
             RowBox[{"Log", "[", "2", "]"}]}], ")"}], "^", "2"}]}], "-", 
         RowBox[{
          RowBox[{"Pi", "^", "2"}], "/", "6"}]}], ")"}], " ", 
       RowBox[{"eps", "^", "2"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"gSeriesDifference", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Normal", "@", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"gCorrection", "[", "eps", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"eps", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "-", 
     "gExpected"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"nCorrection", "=", 
   RowBox[{
    RowBox[{"2", "^", 
     RowBox[{"(", 
      RowBox[{"4", " ", "eps"}], ")"}]}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "eps"}], "]"}], "*", 
    RowBox[{"mu", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "-", "eps"}], ")"}]}], " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "I"}], " ", "Pi", " ", "eps"}], "]"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", 
       RowBox[{"Pi", " ", "eps"}], "]"}], "/", "eps"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Pi", "^", 
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}]}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "-", "eps"}], "]"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "mu"}], "+", "s"}], ")"}], "^", "eps"}], " ", 
       RowBox[{"Sqrt", "[", "s", "]"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nZeroDifference", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Limit", "[", 
        RowBox[{"nCorrection", ",", 
         RowBox[{"eps", "->", "0"}]}], "]"}], "-", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"Pi", " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"s", " ", "mu"}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{
        RowBox[{"mu", ">", "0"}], "&&", 
        RowBox[{"s", ">", "0"}]}]}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<PERIOD_DIFFERENCES=\>\"", ",", 
    RowBox[{"InputForm", "[", "periodDifferences", "]"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<ROW_DIFFERENCES=\>\"", ",", 
    RowBox[{"InputForm", "[", "rowDifferences", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<MAX_RESIDUAL=\>\"", ",", 
    RowBox[{"InputForm", "[", 
     RowBox[{"N", "[", 
      RowBox[{"maxResidual", ",", "20"}], "]"}], "]"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<G_SERIES_DIFFERENCE=\>\"", ",", 
    RowBox[{"InputForm", "[", "gSeriesDifference", "]"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<N_CORRECTION=\>\"", ",", 
    RowBox[{"InputForm", "[", "nCorrection", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<N_ZERO=\>\"", ",", 
    RowBox[{"InputForm", "[", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"Limit", "[", 
        RowBox[{"nCorrection", ",", 
         RowBox[{"eps", "->", "0"}]}], "]"}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{
         RowBox[{"mu", ">", "0"}], "&&", 
         RowBox[{"s", ">", "0"}]}]}]}], "]"}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<N_ZERO_DIFFERENCE=\>\"", ",", 
    RowBox[{"InputForm", "[", "nZeroDifference", "]"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"maxResidual", "<", 
      RowBox[{"10", "^", 
       RowBox[{"-", "35"}]}]}], "&&", 
     RowBox[{"gSeriesDifference", "===", "0"}], "&&", 
     RowBox[{"nZeroDifference", "===", "0"}]}], ",", 
    RowBox[{"Print", "[", "\"\<CHECK=PASS\>\"", "]"}], ",", 
    RowBox[{
     RowBox[{"Print", "[", "\"\<CHECK=FAIL\>\"", "]"}], ";", 
     RowBox[{"Quit", "[", "1", "]"}]}]}], "]"}], ";"}], "\n"}], "Input",
 CellLabel->"In[19]:=",ExpressionUUID->"eb1f7f6d-216f-45f3-8c3b-50c4f0c80ec2"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"PERIOD_DIFFERENCES=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0``77.63294116386412", " ", "-", " ", 
        RowBox[{
        "1.34824439048700509875518873234`10.31942496799119*^-67", "*", 
         "I"}]}], ",", " ", 
       RowBox[{"0``79.49719967021129", " ", "+", " ", 
        RowBox[{"0``79.70656094583366", "*", "I"}]}], ",", " ", 
       "0``80.79393342949547"}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{
      Complex[
      0``77.63294116386412, \
-1.34824439048700509875518873234`10.31942496799119*^-67], 
      Complex[0``79.49719967021129, 0``79.70656094583366], 
      0``80.79393342949547}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["PERIOD_DIFFERENCES=", 
   InputForm[{
     Complex[
     0``77.63294116386412, \
-1.34824439048700509875518873234`10.31942496799119*^-67], 
     Complex[0``79.49719967021129, 0``79.70656094583366], 
     0``80.79393342949547}]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001418087695923`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"be04aba1-043a-4776-a6ef-f6ae3f95cfe3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ROW_DIFFERENCES=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0``77.15437977478358", " ", "-", " ", 
          RowBox[{
          "1.5829128316767213696598382312959`11.928724908133496*^-65", "*", 
           "I"}]}], ",", " ", 
         RowBox[{"0``77.4683580197618", " ", "+", " ", 
          RowBox[{
          "1.5731507726972490379258638331855`12.139638604118451*^-65", "*", 
           "I"}]}], ",", " ", 
         RowBox[{"0``77.64087653967488", " ", "+", " ", 
          RowBox[{
          "2.8258881322788760036910283058824`12.51767978636347*^-65", "*", 
           "I"}]}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "5.1782763717373935715589463`8.56738554163353*^-71"}], 
          " ", "-", " ", 
          RowBox[{
          "1.6825239857149502366643989`8.299807307549564*^-71", "*", "I"}]}], 
         ",", " ", 
         RowBox[{"0``78.62414981386003", " ", "+", " ", 
          RowBox[{"0``78.83894356727046", "*", "I"}]}], ",", " ", 
         RowBox[{
          RowBox[{"-", "5.21023056852302968605855`8.468363120060209*^-71"}], 
          " ", "-", " ", 
          RowBox[{
          "1.6929065336279056347328356`8.2264517505131*^-71", "*", "I"}]}]}], 
        "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
        "1.1806469056533740998784789`9.604761396109994*^-71", ",", " ", 
         "2.7536417112027720637050027`9.10610508707647*^-71", ",", " ", 
         "0``79.42120877476668"}], "}"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{{
       Complex[
       0``77.15437977478358, \
-1.5829128316767213696598382312959`11.928724908133496*^-65], 
       Complex[
       0``77.4683580197618, 
        1.5731507726972490379258638331855`12.139638604118451*^-65], 
       Complex[
       0``77.64087653967488, 
        2.8258881322788760036910283058824`12.51767978636347*^-65]}, {
       Complex[-5.1782763717373935715589463`8.56738554163353*^-71, \
-1.6825239857149502366643989`8.299807307549564*^-71], 
       Complex[0``78.62414981386003, 0``78.83894356727046], 
       Complex[-5.21023056852302968605855`8.468363120060209*^-71, \
-1.6929065336279056347328356`8.2264517505131*^-71]}, {
      1.1806469056533740998784789`9.604761396109994*^-71, 
       2.7536417112027720637050027`9.10610508707647*^-71, 
       0``79.42120877476668}}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["ROW_DIFFERENCES=", 
   InputForm[{{
      Complex[
      0``77.15437977478358, \
-1.5829128316767213696598382312959`11.928724908133496*^-65], 
      Complex[
      0``77.4683580197618, 
       1.5731507726972490379258638331855`12.139638604118451*^-65], 
      Complex[
      0``77.64087653967488, 
       2.8258881322788760036910283058824`12.51767978636347*^-65]}, {
      Complex[-5.1782763717373935715589463`8.56738554163353*^-71, \
-1.6825239857149502366643989`8.299807307549564*^-71], 
      Complex[0``78.62414981386003, 0``78.83894356727046], 
      Complex[-5.21023056852302968605855`8.468363120060209*^-71, \
-1.6929065336279056347328356`8.2264517505131*^-71]}, {
     1.1806469056533740998784789`9.604761396109994*^-71, 
      2.7536417112027720637050027`9.10610508707647*^-71, 
      0``79.42120877476668}}]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141808791814*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"8b13d19f-d6ca-4e3b-8cb8-e469af26d430"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"MAX_RESIDUAL=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["2.8258881322788760036910282565363`12.517679786363487*^-65",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[2.8258881322788760036910282565363`12.517679786363487*^-65],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["MAX_RESIDUAL=", 
   InputForm[2.8258881322788760036910282565363`12.517679786363487*^-65]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141808808538*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"132c2c35-52c5-4f04-b498-c6314c218826"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"G_SERIES_DIFFERENCE=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["G_SERIES_DIFFERENCE=", 
   InputForm[0]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141808822165*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"1c888a77-2efb-4bbc-a635-700f15657661"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N_CORRECTION=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "^", 
         RowBox[{"(", 
          RowBox[{"4", "*", "eps"}], ")"}]}], "*", 
        RowBox[{"mu", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], " ", "-", " ", "eps"}], ")"}]}], 
        "*", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", " ", "+", " ", "eps"}], "]"}], "*", 
        RowBox[{"Sin", "[", 
         RowBox[{"eps", "*", "Pi"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{"I", "*", "eps", "*", "Pi"}], ")"}]}], "*", "eps", "*", 
        RowBox[{"Pi", "^", 
         RowBox[{"(", 
          RowBox[{"3", "/", "2"}], ")"}]}], "*", 
        RowBox[{"Sqrt", "[", "s", "]"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "*", "mu"}], " ", "+", " ", "s"}], ")"}], "^", 
         "eps"}], "*", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", "-", " ", "eps"}], "]"}]}], ")"}]}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[
    2^(4 $CellContext`eps) 
     E^(Complex[0, -1] $CellContext`eps 
       Pi) $CellContext`eps^(-1) $CellContext`mu^(
       Rational[-1, 2] - $CellContext`eps) 
     Pi^Rational[-3, 2] $CellContext`s^
      Rational[-1, 2] (4 $CellContext`mu + $CellContext`s)^(-$CellContext`eps)
        Gamma[Rational[1, 2] - $CellContext`eps]^(-1) 
     Gamma[1 + $CellContext`eps] Sin[$CellContext`eps Pi]],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["N_CORRECTION=", 
   InputForm[
   2^(4 $CellContext`eps) 
    E^(Complex[0, -1] $CellContext`eps 
      Pi) $CellContext`eps^(-1) $CellContext`mu^(
      Rational[-1, 2] - $CellContext`eps) 
    Pi^Rational[-3, 2] $CellContext`s^
     Rational[-1, 2] (4 $CellContext`mu + $CellContext`s)^(-$CellContext`eps) 
    Gamma[Rational[1, 2] - $CellContext`eps]^(-1) Gamma[1 + $CellContext`eps] 
    Sin[$CellContext`eps Pi]]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141808834351*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"8932451f-63bc-418f-b935-0ab6933e4eb4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N_ZERO=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"Pi", "*", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"mu", "*", "s"}], "]"}]}], ")"}]}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[Pi^(-1) ($CellContext`mu $CellContext`s)^Rational[-1, 2]],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["N_ZERO=", 
   InputForm[Pi^(-1) ($CellContext`mu $CellContext`s)^Rational[-1, 2]]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141808848434*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"dd5a9c0b-c3e3-4012-8e7e-64fa24700678"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N_ZERO_DIFFERENCE=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["N_ZERO_DIFFERENCE=", 
   InputForm[0]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001418088613157`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"34b38f75-f60e-43da-b512-7f87df89f08a"],

Cell[BoxData["\<\"CHECK=PASS\"\>"], "Print",
 CellChangeTimes->{4.0001418088747377`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"833bbcbc-9d64-49ad-bbfb-5f8af7fc5261"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"xi", "[", "e_", "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "Pi", " ", "I", " ", "e"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"iHom", "[", "e_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q", "=", 
       RowBox[{"xi", "[", "e", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"q", "-", "1"}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"q", "+", "1"}], ")"}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"q", "+", "1"}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"q", "-", "1"}], ")"}]}], ")"}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"q", "-", "1"}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"q", "/", 
          RowBox[{"(", 
           RowBox[{"q", "-", "1"}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"q", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q", "^", "2"}], "-", "1"}], ")"}]}]}]}], "}"}]}], 
      "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"scalarLhs", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"fMinus", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1"}], "]"}], "]"}], ".", 
      RowBox[{"mCoh", "[", "eps0", "]"}], ".", 
      RowBox[{"fPlus", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ",", "60"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"scalarRhs", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "Pi"}], " ", 
      RowBox[{"Tan", "[", 
       RowBox[{"Pi", " ", "eps0"}], "]"}]}], ",", "60"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"scalarResidual", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"scalarLhs", "-", "scalarRhs"}], ",", "50"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"scalarResidualAt", "[", 
    RowBox[{"t_", ",", "e_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tau0", "=", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{"t", ",", "wp"}], "]"}]}], ",", 
       RowBox[{"eps0", "=", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{"e", ",", "wp"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"fp", ",", "fm"}], "}"}], ",", 
       RowBox[{
        RowBox[{"fp", "=", 
         RowBox[{"periodColumn", "[", 
          RowBox[{"1", ",", 
           RowBox[{"alphaPlus", "[", "eps0", "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"fm", "=", 
         RowBox[{"periodColumn", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", 
            RowBox[{"alphaPlus", "[", "eps0", "]"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"fm", ".", 
            RowBox[{"mCoh", "[", "eps0", "]"}], ".", "fp"}], "+", 
           RowBox[{"Pi", " ", 
            RowBox[{"Tan", "[", 
             RowBox[{"Pi", " ", "eps0"}], "]"}]}]}], ",", "45"}], "]"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"sampleResiduals", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"scalarResidualAt", "[", 
      RowBox[{
       RowBox[{"1", "/", "5"}], ",", 
       RowBox[{"1", "/", "7"}]}], "]"}], ",", 
     RowBox[{"scalarResidualAt", "[", 
      RowBox[{"1", ",", 
       RowBox[{"2", "/", "9"}]}], "]"}], ",", 
     RowBox[{"scalarResidualAt", "[", 
      RowBox[{"3", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "5"}]}], "]"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ellipticResidualAt", "[", "t_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tt", "=", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{"t", ",", "wp"}], "]"}]}], ",", "ka", ",", "ea", ",", "kb", 
       ",", "eb"}], "}"}], ",", 
     RowBox[{
      RowBox[{"ka", "=", 
       RowBox[{"EllipticK", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "tt"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ea", "=", 
       RowBox[{"EllipticE", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "tt"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"kb", "=", 
       RowBox[{"EllipticK", "[", 
        RowBox[{"-", "tt"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"eb", "=", 
       RowBox[{"EllipticE", "[", 
        RowBox[{"-", "tt"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ka", " ", 
          RowBox[{"eb", "/", 
           RowBox[{"Sqrt", "[", "tt", "]"}]}]}], "+", 
         RowBox[{
          RowBox[{"Sqrt", "[", "tt", "]"}], " ", "kb", " ", "ea"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sqrt", "[", "tt", "]"}], "+", 
            RowBox[{"1", "/", 
             RowBox[{"Sqrt", "[", "tt", "]"}]}]}], ")"}], " ", "ka", " ", 
          "kb"}], "-", 
         RowBox[{"Pi", "/", "2"}]}], ",", "60"}], "]"}]}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ellipticResiduals", "=", 
   RowBox[{"ellipticResidualAt", "/@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "/", "5"}], ",", "1", ",", "2", ",", "7"}], "}"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<SCALAR_LHS=\>\"", ",", 
    RowBox[{"InputForm", "[", "scalarLhs", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<SCALAR_RHS=\>\"", ",", 
    RowBox[{"InputForm", "[", "scalarRhs", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<SCALAR_RESIDUAL=\>\"", ",", 
    RowBox[{"InputForm", "[", "scalarResidual", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<SAMPLE_RESIDUALS=\>\"", ",", 
    RowBox[{"InputForm", "[", "sampleResiduals", "]"}]}], "]"}], ";"}], "\n", 

 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<ELLIPTIC_RESIDUALS=\>\"", ",", 
     RowBox[{"InputForm", "[", "ellipticResiduals", "]"}]}], "]"}], ";"}], 
  "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "diagonal", " ", "identity", " ", "is", " ", "insensitive", 
     " ", "to", " ", "whether", " ", "the", " ", "homology", " ", "pairing", 
     " ", "is", " ", "stored", " ", "as", " ", "I_h", " ", "or", " ", 
     RowBox[{
      RowBox[{"Transpose", "[", "I_h", "]"}], ".", "This"}], " ", "makes", 
     " ", "it", " ", "a", " ", "convention"}], "-", 
    RowBox[{
    "robust", " ", "scalar", " ", "check", " ", "of", " ", "the", " ", 
     "quadratic", " ", "Appell", " ", 
     RowBox[{"relation", "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Abs", "[", "scalarResidual", "]"}], "<", 
      RowBox[{"10", "^", 
       RowBox[{"-", "40"}]}]}], "&&", 
     RowBox[{
      RowBox[{"Max", "[", 
       RowBox[{"Abs", "[", "sampleResiduals", "]"}], "]"}], "<", 
      RowBox[{"10", "^", 
       RowBox[{"-", "35"}]}]}], "&&", 
     RowBox[{
      RowBox[{"Max", "[", 
       RowBox[{"Abs", "[", "ellipticResiduals", "]"}], "]"}], "<", 
      RowBox[{"10", "^", 
       RowBox[{"-", "55"}]}]}]}], ",", 
    RowBox[{"Print", "[", "\"\<CHECK=PASS\>\"", "]"}], ",", 
    RowBox[{
     RowBox[{"Print", "[", "\"\<CHECK=FAIL\>\"", "]"}], ";", 
     RowBox[{"Quit", "[", "1", "]"}]}]}], "]"}], ";"}], "\n"}], "Input",
 CellLabel->"In[50]:=",ExpressionUUID->"d7efac1b-630d-42bc-8761-c9d87a283da2"],

Cell[BoxData[
 TemplateBox[{
  "Symbol", "argx", 
   "\"\\!\\(\\*RowBox[{\\\"Symbol\\\"}]\\) called with \\!\\(\\*RowBox[{\\\"0\
\\\"}]\\) arguments; 1 argument is expected.\"", 2, 52, 1, 
   18056328162616181693, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{4.000141808936308*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"1298d6e6-6437-4bdc-bc10-70e53c1eec6a"],

Cell[BoxData[
 TemplateBox[{
  "Symbol", "argx", 
   "\"\\!\\(\\*RowBox[{\\\"Symbol\\\"}]\\) called with \\!\\(\\*RowBox[{\\\"0\
\\\"}]\\) arguments; 1 argument is expected.\"", 2, 52, 2, 
   18056328162616181693, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{4.000141808962834*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"2d826ed1-4f0d-416d-9137-11698fb9594e"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"SCALAR_LHS=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      RowBox[{"Symbol", "[", "]"}], " ", ".", " ", 
      RowBox[{"mCoh", "[", "eps0", "]"}], " ", ".", " ", 
      RowBox[{"Symbol", "[", "]"}]}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[
     Dot[
      Symbol[], 
      $CellContext`mCoh[$CellContext`eps0], 
      Symbol[]]],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["SCALAR_LHS=", 
   InputForm[
    Dot[
     Symbol[], 
     $CellContext`mCoh[$CellContext`eps0], 
     Symbol[]]]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141808978498*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"9741e76e-a09a-43ea-859f-43b2b17f9c8f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"SCALAR_RHS=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      RowBox[{
      "-", "3.1415926535897932384626433832795028841971693993751058209749445923\
0781640628621`60."}], "*", 
      RowBox[{"Tan", "[", 
       RowBox[{
       "3.14159265358979323846264338327950288419716939937510582097494459230781\
640628621`60.", "*", "eps0"}], "]"}]}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[(-3.\
14159265358979323846264338327950288419716939937510582097494459230781640628621`\
60.) Tan[3.\
14159265358979323846264338327950288419716939937510582097494459230781640628621`\
60. $CellContext`eps0]],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["SCALAR_RHS=", 
   InputForm[(-3.\
14159265358979323846264338327950288419716939937510582097494459230781640628621`\
60.) Tan[3.\
14159265358979323846264338327950288419716939937510582097494459230781640628621`\
60. $CellContext`eps0]]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001418089933233`*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"3e5b267d-b08f-4a47-8bec-faf2103230bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"SCALAR_RESIDUAL=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      RowBox[{
       RowBox[{"Symbol", "[", "]"}], " ", ".", " ", 
       RowBox[{"mCoh", "[", "eps0", "]"}], " ", ".", " ", 
       RowBox[{"Symbol", "[", "]"}]}], " ", "+", " ", 
      RowBox[{
      "3.141592653589793238462643383279502884197169399375105820974944592307816\
40628621`50.", "*", 
       RowBox[{"Tan", "[", 
        RowBox[{
        "3.1415926535897932384626433832795028841971693993751058209749445923078\
1640628621`50.", "*", "eps0"}], "]"}]}]}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[Dot[
       Symbol[], 
       $CellContext`mCoh[$CellContext`eps0], 
       Symbol[]] + 
     3.14159265358979323846264338327950288419716939937510582097494459230781640\
628621`50. 
      Tan[3.141592653589793238462643383279502884197169399375105820974944592307\
81640628621`50. $CellContext`eps0]],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["SCALAR_RESIDUAL=", 
   InputForm[Dot[
      Symbol[], 
      $CellContext`mCoh[$CellContext`eps0], 
      Symbol[]] + 
    3.141592653589793238462643383279502884197169399375105820974944592307816406\
28621`50. 
     Tan[3.1415926535897932384626433832795028841971693993751058209749445923078\
1640628621`50. $CellContext`eps0]]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141809008473*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"7f8a7ccc-6c6f-4e10-ae28-273b972587f4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"SAMPLE_RESIDUALS=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "1.5129112846010370641088766688320392040927040278571337248468`45.", 
        " ", "+", " ", 
        RowBox[{
         RowBox[{"periodColumn", "[", 
          RowBox[{"1.`45.", ",", " ", 
           RowBox[{
            RowBox[{"-", "1.`45."}], "*", 
            RowBox[{
            "alphaPlus", "[", 
             "0.1428571428571428571428571428571428571428571428571428571428`45.\
", "]"}]}]}], "]"}], " ", ".", " ", 
         RowBox[{
         "mCoh", "[", 
          "0.1428571428571428571428571428571428571428571428571428571428`45.", 
          "]"}], " ", ".", " ", 
         RowBox[{"periodColumn", "[", 
          RowBox[{"1.`45.", ",", " ", 
           RowBox[{
           "alphaPlus", "[", 
            "0.1428571428571428571428571428571428571428571428571428571428`45.\
", "]"}]}], "]"}]}]}], ",", " ", 
       RowBox[{
       "2.6361092369364479143436519185344200668780235015939746011924`45.", 
        " ", "+", " ", 
        RowBox[{
         RowBox[{"periodColumn", "[", 
          RowBox[{"1.`45.", ",", " ", 
           RowBox[{
            RowBox[{"-", "1.`45."}], "*", 
            RowBox[{
            "alphaPlus", "[", 
             "0.2222222222222222222222222222222222222222222222222222222222`45.\
", "]"}]}]}], "]"}], " ", ".", " ", 
         RowBox[{
         "mCoh", "[", 
          "0.2222222222222222222222222222222222222222222222222222222222`45.", 
          "]"}], " ", ".", " ", 
         RowBox[{"periodColumn", "[", 
          RowBox[{"1.`45.", ",", " ", 
           RowBox[{
           "alphaPlus", "[", 
            "0.2222222222222222222222222222222222222222222222222222222222`45.\
", "]"}]}], "]"}]}]}], ",", " ", 
       RowBox[{
        RowBox[{
        "-", "2.2825006685021983742158872628105236565597741008690140831315`45.\
"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"periodColumn", "[", 
          RowBox[{"1.`45.", ",", " ", 
           RowBox[{
            RowBox[{"-", "1.`45."}], "*", 
            RowBox[{"alphaPlus", "[", 
             RowBox[{"-", "0.2`45."}], "]"}]}]}], "]"}], " ", ".", " ", 
         RowBox[{"mCoh", "[", 
          RowBox[{"-", "0.2`45."}], "]"}], " ", ".", " ", 
         RowBox[{"periodColumn", "[", 
          RowBox[{"1.`45.", ",", " ", 
           RowBox[{"alphaPlus", "[", 
            RowBox[{"-", "0.2`45."}], "]"}]}], "]"}]}]}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{
     1.5129112846010370641088766688320392040927040278571337248468`45. + Dot[
        $CellContext`periodColumn[
        1.`45., (-1.`45.) $CellContext`alphaPlus[
          0.1428571428571428571428571428571428571428571428571428571428`45.]], \

        $CellContext`mCoh[
        0.1428571428571428571428571428571428571428571428571428571428`45.], 
        $CellContext`periodColumn[1.`45., 
         $CellContext`alphaPlus[
         0.1428571428571428571428571428571428571428571428571428571428`45.]]], 
      2.6361092369364479143436519185344200668780235015939746011924`45. + Dot[
        $CellContext`periodColumn[
        1.`45., (-1.`45.) $CellContext`alphaPlus[
          0.2222222222222222222222222222222222222222222222222222222222`45.]], \

        $CellContext`mCoh[
        0.2222222222222222222222222222222222222222222222222222222222`45.], 
        $CellContext`periodColumn[1.`45., 
         $CellContext`alphaPlus[
         0.2222222222222222222222222222222222222222222222222222222222`45.]]], \
-2.2825006685021983742158872628105236565597741008690140831315`45. + Dot[
        $CellContext`periodColumn[
        1.`45., (-1.`45.) $CellContext`alphaPlus[-0.2`45.]], 
        $CellContext`mCoh[-0.2`45.], 
        $CellContext`periodColumn[1.`45., 
         $CellContext`alphaPlus[-0.2`45.]]]}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["SAMPLE_RESIDUALS=", 
   InputForm[{
    1.5129112846010370641088766688320392040927040278571337248468`45. + Dot[
       $CellContext`periodColumn[
       1.`45., (-1.`45.) $CellContext`alphaPlus[
         0.1428571428571428571428571428571428571428571428571428571428`45.]], 
       $CellContext`mCoh[
       0.1428571428571428571428571428571428571428571428571428571428`45.], 
       $CellContext`periodColumn[1.`45., 
        $CellContext`alphaPlus[
        0.1428571428571428571428571428571428571428571428571428571428`45.]]], 
     2.6361092369364479143436519185344200668780235015939746011924`45. + Dot[
       $CellContext`periodColumn[
       1.`45., (-1.`45.) $CellContext`alphaPlus[
         0.2222222222222222222222222222222222222222222222222222222222`45.]], 
       $CellContext`mCoh[
       0.2222222222222222222222222222222222222222222222222222222222`45.], 
       $CellContext`periodColumn[1.`45., 
        $CellContext`alphaPlus[
        0.2222222222222222222222222222222222222222222222222222222222`45.]]], \
-2.2825006685021983742158872628105236565597741008690140831315`45. + Dot[
       $CellContext`periodColumn[
       1.`45., (-1.`45.) $CellContext`alphaPlus[-0.2`45.]], 
       $CellContext`mCoh[-0.2`45.], 
       $CellContext`periodColumn[1.`45., 
        $CellContext`alphaPlus[-0.2`45.]]]}]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001418090232153`*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"bffc66fd-1c0f-4fce-b8e1-923d0fe07901"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ELLIPTIC_RESIDUALS=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
      "0``78.3907358834156", ",", " ", "0``78.43878927919717", ",", " ", 
       "0``78.42886038849412", ",", " ", "0``78.37222093283118"}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{
     0``78.3907358834156, 0``78.43878927919717, 0``78.42886038849412, 
      0``78.37222093283118}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["ELLIPTIC_RESIDUALS=", 
   InputForm[{
    0``78.3907358834156, 0``78.43878927919717, 0``78.42886038849412, 
     0``78.37222093283118}]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141809036663*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"1eeb9a53-23d0-46a1-aef0-c8fc45157859"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$MaxExtraPrecision", "=", "3000"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wp", "=", "90"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Generic", " ", "nonresonant", " ", "point", " ", "in", " ", "the", " ", 
     "physical", " ", "ordering", " ", "tau"}], ">", "0."}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"tau0", "=", 
   RowBox[{"SetPrecision", "[", 
    RowBox[{"2", ",", "wp"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"eps0", "=", 
    RowBox[{"SetPrecision", "[", 
     RowBox[{
      RowBox[{"1", "/", "7"}], ",", "wp"}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eulerPeriod", "[", 
     RowBox[{"1", ",", "alpha_List"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "X", ",", "Y"}], 
       "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}], "=", 
        "alpha"}], ";", "\[IndentingNewLine]", 
       RowBox[{"X", "=", 
        RowBox[{"4", " ", 
         RowBox[{"tau0", "/", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"4", " ", "tau0"}]}], ")"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Y", "=", 
        RowBox[{"tau0", "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", "tau0"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "Pi", " ", 
          RowBox[{"(", 
           RowBox[{"a2", "+", "a3"}], ")"}]}], "]"}], " ", 
        RowBox[{"tau0", "^", 
         RowBox[{"(", 
          RowBox[{"a1", "+", "a2", "+", "1"}], ")"}]}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "tau0"}]}], ")"}], "^", "a3"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "tau0"}], ")"}], "^", "a4"}], " ", 
        RowBox[{"Beta", "[", 
         RowBox[{
          RowBox[{"a1", "+", "1"}], ",", 
          RowBox[{"a2", "+", "1"}]}], "]"}], " ", 
        RowBox[{"AppellF1", "[", 
         RowBox[{
          RowBox[{"a1", "+", "1"}], ",", 
          RowBox[{"-", "a3"}], ",", 
          RowBox[{"-", "a4"}], ",", 
          RowBox[{"a1", "+", "a2", "+", "2"}], ",", "X", ",", "Y"}], 
         "]"}]}]}]}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eulerPeriod", "[", 
     RowBox[{"2", ",", "alpha_List"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}], "=", 
        "alpha"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "Pi", " ", "a3"}], "]"}], " ", 
        RowBox[{"tau0", "^", "a1"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "/", "4"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"a2", "+", "1"}], ")"}]}], " ", 
        RowBox[{"3", "^", "a3"}], " ", 
        RowBox[{"Beta", "[", 
         RowBox[{
          RowBox[{"a2", "+", "1"}], ",", 
          RowBox[{"a3", "+", "1"}]}], "]"}], " ", 
        RowBox[{"AppellF1", "[", 
         RowBox[{
          RowBox[{"a2", "+", "1"}], ",", 
          RowBox[{"-", "a1"}], ",", 
          RowBox[{"-", "a4"}], ",", 
          RowBox[{"a2", "+", "a3", "+", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "3"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", "tau0"}], ")"}]}], ",", 
          RowBox[{"3", "/", "4"}]}], "]"}]}]}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eulerPeriod", "[", 
     RowBox[{"3", ",", "alpha_List"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}], "=", 
        "alpha"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"4", " ", "tau0"}]}], ")"}], "/", "4"}], ")"}], "^", 
         "a1"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "/", "4"}], ")"}], "^", "a2"}], " ", 
        RowBox[{"4", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "a4"}], "-", "1"}], ")"}]}], " ", 
        RowBox[{"Beta", "[", 
         RowBox[{
          RowBox[{"a3", "+", "1"}], ",", 
          RowBox[{"a4", "+", "1"}]}], "]"}], " ", 
        RowBox[{"AppellF1", "[", 
         RowBox[{
          RowBox[{"a3", "+", "1"}], ",", 
          RowBox[{"-", "a1"}], ",", 
          RowBox[{"-", "a2"}], ",", 
          RowBox[{"a3", "+", "a4", "+", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"4", " ", "tau0"}]}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "3"}]}], "]"}]}]}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"unit", "=", 
   RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"periodColumn", "[", 
     RowBox[{"j_Integer", ",", "alpha_List"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"eulerPeriod", "[", 
        RowBox[{"j", ",", 
         RowBox[{"alpha", "-", 
          RowBox[{"unit", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], "-", 
       RowBox[{"eulerPeriod", "[", 
        RowBox[{"j", ",", 
         RowBox[{"alpha", "-", 
          RowBox[{"unit", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"eulerPeriod", "[", 
        RowBox[{"j", ",", 
         RowBox[{"alpha", "-", 
          RowBox[{"unit", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"eulerPeriod", "[", 
         RowBox[{"j", ",", 
          RowBox[{"alpha", "-", 
           RowBox[{"unit", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"eulerPeriod", "[", 
         RowBox[{"j", ",", 
          RowBox[{"alpha", "-", 
           RowBox[{"unit", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}]}], "+", 
       RowBox[{"eulerPeriod", "[", 
        RowBox[{"j", ",", 
         RowBox[{"alpha", "-", 
          RowBox[{"unit", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}]}], "]"}]}]}], "}"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"alphaPlus", "[", "e_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "e"}], "-", 
       RowBox[{"1", "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", 
      RowBox[{"-", "e"}], ",", 
      RowBox[{"e", "-", 
       RowBox[{"1", "/", "2"}]}]}], "}"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fPlus", "=", 
   RowBox[{"Transpose", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"periodColumn", "[", 
       RowBox[{"j", ",", 
        RowBox[{"alphaPlus", "[", "eps0", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fMinus", "=", 
    RowBox[{"Transpose", "@", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"periodColumn", "[", 
        RowBox[{"j", ",", 
         RowBox[{"-", 
          RowBox[{"alphaPlus", "[", "eps0", "]"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"M", "=", 
    RowBox[{"2", " ", "Pi", " ", "i", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I_ch", "^", "Cho"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}], "."}]}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"mCoh", "[", "e_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "e"}]}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "e"}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "e"}]}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "e"}]}], ")"}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "e"}], "-", "1"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "e"}], "+", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "e"}]}], ")"}]}], ")"}]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "e"}]}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "e"}]}], ")"}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "+", "e"}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "e"}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "e"}], "-", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "e"}]}], ")"}]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "e"}], "-", "1"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "e"}], "+", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "e"}]}], ")"}]}], ")"}]}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "e"}], "-", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "e"}]}], ")"}]}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "e"}], "-", "1"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "e"}], "+", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "e"}]}], ")"}]}]}]}], "}"}]}], "}"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"xi", "[", "e_", "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "Pi", " ", "I", " ", "e"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"iHom", "[", "e_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"q", "=", 
        RowBox[{"xi", "[", "e", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"q", "-", "1"}], ")"}]}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"q", "+", "1"}], ")"}]}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"q", "+", "1"}], ")"}]}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"q", "-", "1"}], ")"}]}], ")"}]}], ",", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"q", "-", "1"}], ")"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"q", "/", 
           RowBox[{"(", 
            RowBox[{"q", "-", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"q", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"q", "^", "2"}], "-", "1"}], ")"}]}]}]}], "}"}]}], 
       "}"}]}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"scalarLhs", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"fMinus", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1"}], "]"}], "]"}], ".", 
      RowBox[{"mCoh", "[", "eps0", "]"}], ".", 
      RowBox[{"fPlus", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ",", "60"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"scalarRhs", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "Pi"}], " ", 
      RowBox[{"Tan", "[", 
       RowBox[{"Pi", " ", "eps0"}], "]"}]}], ",", "60"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"scalarResidual", "=", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"scalarLhs", "-", "scalarRhs"}], ",", "50"}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"scalarResidualAt", "[", 
     RowBox[{"t_", ",", "e_"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"tau0", "=", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{"t", ",", "wp"}], "]"}]}], ",", 
        RowBox[{"eps0", "=", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{"e", ",", "wp"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"fp", ",", "fm"}], "}"}], ",", 
        RowBox[{
         RowBox[{"fp", "=", 
          RowBox[{"periodColumn", "[", 
           RowBox[{"1", ",", 
            RowBox[{"alphaPlus", "[", "eps0", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"fm", "=", 
          RowBox[{"periodColumn", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", 
             RowBox[{"alphaPlus", "[", "eps0", "]"}]}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"fm", ".", 
             RowBox[{"mCoh", "[", "eps0", "]"}], ".", "fp"}], "+", 
            RowBox[{"Pi", " ", 
             RowBox[{"Tan", "[", 
              RowBox[{"Pi", " ", "eps0"}], "]"}]}]}], ",", "45"}], "]"}]}]}], 
       "]"}]}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sampleResiduals", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"scalarResidualAt", "[", 
       RowBox[{
        RowBox[{"1", "/", "5"}], ",", 
        RowBox[{"1", "/", "7"}]}], "]"}], ",", 
      RowBox[{"scalarResidualAt", "[", 
       RowBox[{"1", ",", 
        RowBox[{"2", "/", "9"}]}], "]"}], ",", 
      RowBox[{"scalarResidualAt", "[", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "5"}]}], "]"}]}], "}"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ellipticResidualAt", "[", "t_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"tt", "=", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{"t", ",", "wp"}], "]"}]}], ",", "ka", ",", "ea", ",", "kb", 
        ",", "eb"}], "}"}], ",", 
      RowBox[{
       RowBox[{"ka", "=", 
        RowBox[{"EllipticK", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "tt"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ea", "=", 
        RowBox[{"EllipticE", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "tt"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"kb", "=", 
        RowBox[{"EllipticK", "[", 
         RowBox[{"-", "tt"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eb", "=", 
        RowBox[{"EllipticE", "[", 
         RowBox[{"-", "tt"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ka", " ", 
           RowBox[{"eb", "/", 
            RowBox[{"Sqrt", "[", "tt", "]"}]}]}], "+", 
          RowBox[{
           RowBox[{"Sqrt", "[", "tt", "]"}], " ", "kb", " ", "ea"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sqrt", "[", "tt", "]"}], "+", 
             RowBox[{"1", "/", 
              RowBox[{"Sqrt", "[", "tt", "]"}]}]}], ")"}], " ", "ka", " ", 
           "kb"}], "-", 
          RowBox[{"Pi", "/", "2"}]}], ",", "60"}], "]"}]}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ellipticResiduals", "=", 
    RowBox[{"ellipticResidualAt", "/@", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "5"}], ",", "1", ",", "2", ",", "7"}], "}"}]}]}], 
   ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<SCALAR_LHS=\>\"", ",", 
    RowBox[{"InputForm", "[", "scalarLhs", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<SCALAR_RHS=\>\"", ",", 
    RowBox[{"InputForm", "[", "scalarRhs", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<SCALAR_RESIDUAL=\>\"", ",", 
    RowBox[{"InputForm", "[", "scalarResidual", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<SAMPLE_RESIDUALS=\>\"", ",", 
    RowBox[{"InputForm", "[", "sampleResiduals", "]"}]}], "]"}], ";"}], "\n", 

 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<ELLIPTIC_RESIDUALS=\>\"", ",", 
     RowBox[{"InputForm", "[", "ellipticResiduals", "]"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "diagonal", " ", "identity", " ", "is", " ", "insensitive", 
     " ", "to", " ", "whether", " ", "the", " ", "homology", " ", "pairing", 
     " ", "is", " ", "stored", " ", "as", " ", "I_h", " ", "or", " ", 
     RowBox[{
      RowBox[{"Transpose", "[", "I_h", "]"}], ".", "This"}], " ", "makes", 
     " ", "it", " ", "a", " ", "convention"}], "-", 
    RowBox[{
    "robust", " ", "scalar", " ", "check", " ", "of", " ", "the", " ", 
     "quadratic", " ", "Appell", " ", 
     RowBox[{"relation", "."}]}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Abs", "[", "scalarResidual", "]"}], "<", 
      RowBox[{"10", "^", 
       RowBox[{"-", "40"}]}]}], "&&", 
     RowBox[{
      RowBox[{"Max", "[", 
       RowBox[{"Abs", "[", "sampleResiduals", "]"}], "]"}], "<", 
      RowBox[{"10", "^", 
       RowBox[{"-", "35"}]}]}], "&&", 
     RowBox[{
      RowBox[{"Max", "[", 
       RowBox[{"Abs", "[", "ellipticResiduals", "]"}], "]"}], "<", 
      RowBox[{"10", "^", 
       RowBox[{"-", "55"}]}]}]}], ",", 
    RowBox[{"Print", "[", "\"\<CHECK=PASS\>\"", "]"}], ",", 
    RowBox[{
     RowBox[{"Print", "[", "\"\<CHECK=FAIL\>\"", "]"}], ";", 
     RowBox[{"Quit", "[", "1", "]"}]}]}], "]"}], ";"}], "\n"}], "Input",
 CellLabel->"In[65]:=",ExpressionUUID->"f224b22b-3eb4-41ac-8405-c78715e262ea"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"SCALAR_LHS=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      RowBox[{
      "-", "1.5129112846010370641088766688320392040927040278571337248467169048\
626160841965`60.15051499783199"}], " ", "+", " ", 
      RowBox[{"0``59.97070153559719", "*", "I"}]}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[
     Complex[-1.\
5129112846010370641088766688320392040927040278571337248467169048626160841965`\
60.15051499783199, 0``59.97070153559719]],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["SCALAR_LHS=", 
   InputForm[
    Complex[-1.\
5129112846010370641088766688320392040927040278571337248467169048626160841965`\
60.15051499783199, 0``59.97070153559719]]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141858337188*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"562dd6c3-7dd5-4550-95d9-b7e71492998e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"SCALAR_RHS=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{
     "-", "1.51291128460103706410887666883203920409270402785713372484671690487\
111099826141`60."}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[-1.\
51291128460103706410887666883203920409270402785713372484671690487111099826141`\
60.],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["SCALAR_RHS=", 
   InputForm[-1.\
51291128460103706410887666883203920409270402785713372484671690487111099826141`\
60.]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141858364287*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"87ef8eec-72a7-4888-9dea-6e7898316d72"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"SCALAR_RESIDUAL=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"0``59.58792585025933", " ", "+", " ", 
      RowBox[{"0``59.97070153559719", "*", "I"}]}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[
     Complex[0``59.58792585025933, 0``59.97070153559719]],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["SCALAR_RESIDUAL=", 
   InputForm[
    Complex[0``59.58792585025933, 0``59.97070153559719]]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001418583802757`*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"64886ab8-4a20-4f1b-a616-827974ea0f00"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"SAMPLE_RESIDUALS=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0``88.57132243551703", " ", "+", " ", 
        RowBox[{"0``88.68978643912388", "*", "I"}]}], ",", " ", 
       RowBox[{"0``88.08624701037121", " ", "+", " ", 
        RowBox[{"0``88.1117679939175", "*", "I"}]}], ",", " ", 
       RowBox[{
        RowBox[{
        "-", "4.2858277061246574247446440375109378147267424281289`22.\
153739094085935*^-66"}], " ", "+", " ", 
        RowBox[{"0``87.54407585742815", "*", "I"}]}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{
      Complex[0``88.57132243551703, 0``88.68978643912388], 
      Complex[0``88.08624701037121, 0``88.1117679939175], 
      Complex[-4.2858277061246574247446440375109378147267424281289`22.\
153739094085935*^-66, 0``87.54407585742815]}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["SAMPLE_RESIDUALS=", 
   InputForm[{
     Complex[0``88.57132243551703, 0``88.68978643912388], 
     Complex[0``88.08624701037121, 0``88.1117679939175], 
     Complex[-4.2858277061246574247446440375109378147267424281289`22.\
153739094085935*^-66, 0``87.54407585742815]}]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141858393772*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"933b483a-6857-432d-a09c-ac59937d93e1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ELLIPTIC_RESIDUALS=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
      "0``88.39073588341559", ",", " ", "0``88.43878927919715", ",", " ", 
       "0``88.4288603884941", ",", " ", "0``88.37222093283117"}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{
     0``88.39073588341559, 0``88.43878927919715, 0``88.4288603884941, 
      0``88.37222093283117}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["ELLIPTIC_RESIDUALS=", 
   InputForm[{
    0``88.39073588341559, 0``88.43878927919715, 0``88.4288603884941, 
     0``88.37222093283117}]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001418584079943`*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"0ecbd915-062b-415b-bf0f-b481220fd5db"],

Cell[BoxData["\<\"CHECK=PASS\"\>"], "Print",
 CellChangeTimes->{4.000141858420961*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"a217a605-e43c-4169-a363-8c903ae5536f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Full beta-Appell bilinear relation", "Section",ExpressionUUID->"028b6b72-71f8-4af2-abef-808264437cb5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Generic", " ", "twisted", " ", "cocycle", " ", "intersection", " ", 
     RowBox[{"matrix", "."}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"ich", "=", 
     RowBox[{"2", " ", "Pi", " ", "I", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"eps", "+", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "eps"}], "+", "1"}], ")"}]}]}], ",", "2", ",",
           "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "eps"}], "+", "1"}], ")"}]}], "/", "eps"}], 
          ",", 
          RowBox[{"1", "/", "eps"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1", "/", "eps"}], ",", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"eps", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "eps"}], "-", "1"}], ")"}]}], ")"}]}]}], 
         "}"}]}], "}"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"ichInverse", "=", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "Pi", " ", "I"}], ")"}]}], " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "eps"}]}], ")"}]}], "/", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "eps"}]}], ")"}]}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "eps"}]}], ")"}]}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "eps"}], "-", "1"}], ")"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "eps"}], "+", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "eps"}]}], ")"}]}], ")"}]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "eps"}]}], ")"}]}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "eps"}]}], ")"}]}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "+", "eps"}], ")"}]}], "/", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "eps"}]}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "eps"}], ")"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "eps"}], "-", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "eps"}]}], ")"}]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "eps"}], "-", "1"}], ")"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "eps"}], "+", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "eps"}]}], ")"}]}], ")"}]}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "eps"}], ")"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "eps"}], "-", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "eps"}]}], ")"}]}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "eps"}], "-", "1"}], ")"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "eps"}], "+", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "eps"}]}], ")"}]}]}]}], "}"}]}], "}"}]}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"ih", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"xi", "-", "1"}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"xi", "+", "1"}], ")"}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"xi", "+", "1"}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"xi", "-", "1"}], ")"}]}], ")"}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"xi", "-", "1"}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"xi", "/", 
          RowBox[{"(", 
           RowBox[{"xi", "-", "1"}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"xi", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"xi", "^", "2"}], "-", "1"}], ")"}]}]}]}], "}"}]}], 
      "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"inverseResidual", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"ich", ".", "ichInverse"}], "-", 
       RowBox[{"IdentityMatrix", "[", "3", "]"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"detIchResidual", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"Det", "[", "ich", "]"}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "Pi", " ", "I"}], ")"}], "^", "3"}], " ", "4", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "eps"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"eps", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "eps"}], "-", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "eps"}], "+", "1"}], ")"}]}], ")"}]}]}]}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"detIhResidual", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"Det", "[", "ih", "]"}], "+", 
       RowBox[{"xi", "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"xi", "-", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"xi", "+", "1"}], ")"}]}], ")"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Exact", " ", "d"}], "=", 
     RowBox[{"4", " ", "cohomology", " ", 
      RowBox[{"reduction", "."}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"f", "[", "x_", "]"}], ":=", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "x"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x", "+", "tau"}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"d4PolynomialResidual", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"x", "^", "2"}]}], "-", "tau", "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "tau"}], ")"}], " ", "x"}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"f", "[", "x", "]"}], ",", "x"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Numerical", " ", "genus"}], "-", 
     RowBox[{
     "one", " ", "period", " ", "determinant", " ", "in", " ", "the", " ", 
      "stated", " ", "branch", " ", 
      RowBox[{"convention", "."}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"periodDeterminantRatio", "[", "tauValue_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a0", ",", "a1", ",", "b0", ",", "b1"}], "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{"x", "=", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Sin", "[", "theta", "]"}], "^", "2"}], " ", 
           RowBox[{"on", "[", 
            RowBox[{"0", ",", "1"}], "]"}], " ", "and", " ", "x"}], "=", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "tau"}], " ", 
            RowBox[{
             RowBox[{"Cos", "[", "theta", "]"}], "^", "2"}], " ", 
            RowBox[{"on", "[", 
             RowBox[{
              RowBox[{"-", "tau"}], ",", "0"}], "]"}], " ", "remove", " ", 
            "the", " ", "square"}], "-", 
           RowBox[{"root", " ", "endpoint", " ", "singularities", " ", 
            RowBox[{"exactly", "."}]}]}]}]}], "*)"}], 
       RowBox[{
        RowBox[{"a0", "=", 
         RowBox[{"4", " ", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"tauValue", "+", 
               RowBox[{
                RowBox[{"Sin", "[", "theta", "]"}], "^", "2"}]}], "]"}]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"theta", ",", "0", ",", 
              RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "->", "70"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"a1", "=", 
         RowBox[{"4", " ", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Sin", "[", "theta", "]"}], "^", "2"}], "/", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"tauValue", "+", 
               RowBox[{
                RowBox[{"Sin", "[", "theta", "]"}], "^", "2"}]}], "]"}]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"theta", ",", "0", ",", 
              RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "->", "70"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"b0", "=", 
         RowBox[{
          RowBox[{"4", "/", "I"}], " ", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"1", "+", 
               RowBox[{"tauValue", " ", 
                RowBox[{
                 RowBox[{"Cos", "[", "theta", "]"}], "^", "2"}]}]}], "]"}]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"theta", ",", "0", ",", 
              RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "->", "70"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"b1", "=", 
         RowBox[{"4", " ", "I", " ", "tauValue", " ", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Cos", "[", "theta", "]"}], "^", "2"}], "/", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"1", "+", 
               RowBox[{"tauValue", " ", 
                RowBox[{
                 RowBox[{"Cos", "[", "theta", "]"}], "^", "2"}]}]}], "]"}]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"theta", ",", "0", ",", 
              RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "->", "70"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a0", " ", "b1"}], "-", 
             RowBox[{"b0", " ", "a1"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"Pi", " ", "I"}], ")"}]}], ",", "35"}], "]"}]}]}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"periodChecks", "=", 
     RowBox[{"periodDeterminantRatio", "/@", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "5"}], ",", "1", ",", "2"}], "}"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<ICH_INVERSE_RESIDUAL=\>\"", ",", 
      RowBox[{"InputForm", "[", "inverseResidual", "]"}]}], "]"}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<DET_ICH_RESIDUAL=\>\"", ",", 
      RowBox[{"InputForm", "[", "detIchResidual", "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<DET_IH_RESIDUAL=\>\"", ",", 
      RowBox[{"InputForm", "[", "detIhResidual", "]"}]}], "]"}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<D4_COHOMOLOGY_RESIDUAL=\>\"", ",", 
      RowBox[{"InputForm", "[", "d4PolynomialResidual", "]"}]}], "]"}], ";"}],
    "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<D4_PERIOD_DET_OVER_PI_I=\>\"", ",", 
      RowBox[{"InputForm", "[", "periodChecks", "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"inverseResidual", "=!=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], "||", 
       RowBox[{"detIchResidual", "=!=", "0"}], "||", 
       RowBox[{"detIhResidual", "=!=", "0"}], "||", 
       RowBox[{"d4PolynomialResidual", "=!=", "0"}], "||", 
       RowBox[{
        RowBox[{"Max", "[", 
         RowBox[{"Abs", "[", 
          RowBox[{"periodChecks", "-", "8"}], "]"}], "]"}], ">", 
        RowBox[{"10", "^", 
         RowBox[{"-", "25"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"Print", "[", "\"\<CHECK=FAIL\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Quit", "[", "1", "]"}]}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<CHECK=PASS\>\"", "]"}], ";"}], 
   "\n"}]}]], "Input",
 CellLabel->"In[94]:=",ExpressionUUID->"1fa78ae5-229d-4725-ba86-1b0579d5e8f1"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ICH_INVERSE_RESIDUAL=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["ICH_INVERSE_RESIDUAL=", 
   InputForm[{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001418594501867`*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"8e999c29-d5ce-404a-aa63-fea56c98297c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DET_ICH_RESIDUAL=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["DET_ICH_RESIDUAL=", 
   InputForm[0]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001418594634857`*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"2b237a79-6455-477c-9f7d-01b4e8e25f0e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DET_IH_RESIDUAL=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["DET_IH_RESIDUAL=", 
   InputForm[0]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141859479232*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"35c5f4e2-2858-4791-a09f-6ec7414268cc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"D4_COHOMOLOGY_RESIDUAL=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["D4_COHOMOLOGY_RESIDUAL=", 
   InputForm[0]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141859493249*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"ad0da4a7-1571-4bd4-acc7-8e92e0a82ad5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"D4_PERIOD_DET_OVER_PI_I=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{"8.`35.", ",", " ", "8.`35.", ",", " ", "8.`35."}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{8.`35., 8.`35., 8.`35.}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["D4_PERIOD_DET_OVER_PI_I=", 
   InputForm[{8.`35., 8.`35., 8.`35.}]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141859506111*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"4e05c585-b2ca-4d29-ae4a-a463bdf4d2ca"],

Cell[BoxData["\<\"CHECK=PASS\"\>"], "Print",
 CellChangeTimes->{4.000141859523752*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"88ca4bdb-1fd6-435d-be56-2dcc3860527a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$MaxExtraPrecision", "=", "2500"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wp", "=", "75"}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eulerPeriod", "[", 
     RowBox[{"1", ",", "alpha_List"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "x", ",", "y"}], 
       "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}], "=", 
        "alpha"}], ";", "\[IndentingNewLine]", 
       RowBox[{"x", "=", 
        RowBox[{"4", " ", 
         RowBox[{"tau0", "/", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"4", " ", "tau0"}]}], ")"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"y", "=", 
        RowBox[{"tau0", "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", "tau0"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "Pi", " ", 
          RowBox[{"(", 
           RowBox[{"a2", "+", "a3"}], ")"}]}], "]"}], " ", 
        RowBox[{"tau0", "^", 
         RowBox[{"(", 
          RowBox[{"a1", "+", "a2", "+", "1"}], ")"}]}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "tau0"}]}], ")"}], "^", "a3"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "tau0"}], ")"}], "^", "a4"}], " ", 
        RowBox[{"Beta", "[", 
         RowBox[{
          RowBox[{"a1", "+", "1"}], ",", 
          RowBox[{"a2", "+", "1"}]}], "]"}], " ", 
        RowBox[{"AppellF1", "[", 
         RowBox[{
          RowBox[{"a1", "+", "1"}], ",", 
          RowBox[{"-", "a3"}], ",", 
          RowBox[{"-", "a4"}], ",", 
          RowBox[{"a1", "+", "a2", "+", "2"}], ",", "x", ",", "y"}], 
         "]"}]}]}]}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eulerPeriod", "[", 
     RowBox[{"3", ",", "alpha_List"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}], "=", 
        "alpha"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"4", " ", "tau0"}]}], ")"}], "/", "4"}], ")"}], "^", 
         "a1"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "/", "4"}], ")"}], "^", "a2"}], " ", 
        RowBox[{"4", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "a4"}], "-", "1"}], ")"}]}], " ", 
        RowBox[{"Beta", "[", 
         RowBox[{
          RowBox[{"a3", "+", "1"}], ",", 
          RowBox[{"a4", "+", "1"}]}], "]"}], " ", 
        RowBox[{"AppellF1", "[", 
         RowBox[{
          RowBox[{"a3", "+", "1"}], ",", 
          RowBox[{"-", "a1"}], ",", 
          RowBox[{"-", "a2"}], ",", 
          RowBox[{"a3", "+", "a4", "+", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"4", " ", "tau0"}]}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "3"}]}], "]"}]}]}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"unit", "=", 
   RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"periodColumn", "[", 
     RowBox[{"j_Integer", ",", "alpha_List"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"eulerPeriod", "[", 
        RowBox[{"j", ",", 
         RowBox[{"alpha", "-", 
          RowBox[{"unit", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], "-", 
       RowBox[{"eulerPeriod", "[", 
        RowBox[{"j", ",", 
         RowBox[{"alpha", "-", 
          RowBox[{"unit", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"eulerPeriod", "[", 
        RowBox[{"j", ",", 
         RowBox[{"alpha", "-", 
          RowBox[{"unit", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"eulerPeriod", "[", 
         RowBox[{"j", ",", 
          RowBox[{"alpha", "-", 
           RowBox[{"unit", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"eulerPeriod", "[", 
         RowBox[{"j", ",", 
          RowBox[{"alpha", "-", 
           RowBox[{"unit", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}]}], "+", 
       RowBox[{"eulerPeriod", "[", 
        RowBox[{"j", ",", 
         RowBox[{"alpha", "-", 
          RowBox[{"unit", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}]}], "]"}]}]}], "}"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"alphaPlus", "[", "e_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "e"}], "-", 
       RowBox[{"1", "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", 
      RowBox[{"-", "e"}], ",", 
      RowBox[{"e", "-", 
       RowBox[{"1", "/", "2"}]}]}], "}"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"mCoh", "[", "e_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "e"}]}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "e"}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "e"}]}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "e"}]}], ")"}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "e"}], "-", "1"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "e"}], "+", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "e"}]}], ")"}]}], ")"}]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "e"}]}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "e"}]}], ")"}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "+", "e"}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "e"}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "e"}], "-", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "e"}]}], ")"}]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "e"}], "-", "1"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "e"}], "+", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "e"}]}], ")"}]}], ")"}]}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "e"}], "-", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "e"}]}], ")"}]}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "e"}], "-", "1"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "e"}], "+", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "e"}]}], ")"}]}]}]}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "These", " ", "eight", " ", "cases", " ", "are", " ", "the", " ", 
      "sign"}], "-", 
     RowBox[{"parametric", " ", "beta"}], "-", 
     RowBox[{
     "Appell", " ", "formulas", " ", "printed", " ", "in", " ", "the", " ", 
      "derivation", " ", 
      RowBox[{"artifact", ".", "s"}]}]}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"+", "1"}], " ", "is", " ", "the", " ", "twist", " ", "and", 
      " ", "s"}], "=", 
     RowBox[{
      RowBox[{"-", "1"}], " ", "its", " ", 
      RowBox[{"inverse", "."}]}]}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"explicitShifted", "[", 
     RowBox[{"1", ",", "1", ",", "s_", ",", "e_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"p", ",", "x", ",", "y"}], "}"}], ",", 
      RowBox[{
       RowBox[{"p", "=", 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "Pi", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{"e", "+", 
            RowBox[{"1", "/", "2"}]}], ")"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"x", "=", 
        RowBox[{"4", " ", 
         RowBox[{"tau0", "/", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"4", " ", "tau0"}]}], ")"}]}]}]}], ";", 
       RowBox[{"y", "=", 
        RowBox[{"tau0", "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", "tau0"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"p", " ", 
        RowBox[{"tau0", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s"}], " ", 
           RowBox[{"(", 
            RowBox[{"e", "+", "1"}], ")"}]}], ")"}]}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "tau0"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s"}], " ", "e"}], ")"}]}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "tau0"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{"e", "-", 
             RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], " ", 
        RowBox[{"Beta", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s"}], " ", 
           RowBox[{"(", 
            RowBox[{"e", "+", 
             RowBox[{"1", "/", "2"}]}], ")"}]}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"s", "/", "2"}]}]}], "]"}], " ", 
        RowBox[{"AppellF1", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s"}], " ", 
           RowBox[{"(", 
            RowBox[{"e", "+", 
             RowBox[{"1", "/", "2"}]}], ")"}]}], ",", 
          RowBox[{"s", " ", "e"}], ",", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "-", "e"}], ")"}]}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{"e", "+", "1"}], ")"}]}]}], ",", "x", ",", "y"}], 
         "]"}]}]}]}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"explicitShifted", "[", 
     RowBox[{"1", ",", "2", ",", "s_", ",", "e_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"p", ",", "x", ",", "y"}], "}"}], ",", 
      RowBox[{
       RowBox[{"p", "=", 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "Pi", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{"e", "+", 
            RowBox[{"1", "/", "2"}]}], ")"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"x", "=", 
        RowBox[{"4", " ", 
         RowBox[{"tau0", "/", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"4", " ", "tau0"}]}], ")"}]}]}]}], ";", 
       RowBox[{"y", "=", 
        RowBox[{"tau0", "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", "tau0"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"-", "p"}], " ", 
        RowBox[{"tau0", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s"}], " ", 
           RowBox[{"(", 
            RowBox[{"e", "+", "1"}], ")"}]}], ")"}]}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "tau0"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s"}], " ", "e"}], ")"}]}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "tau0"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{"e", "-", 
             RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], " ", 
        RowBox[{"Beta", "[", 
         RowBox[{
          RowBox[{"1", "-", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{"e", "+", 
              RowBox[{"1", "/", "2"}]}], ")"}]}]}], ",", 
          RowBox[{
           RowBox[{"-", "s"}], "/", "2"}]}], "]"}], " ", 
        RowBox[{"AppellF1", "[", 
         RowBox[{
          RowBox[{"1", "-", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{"e", "+", 
              RowBox[{"1", "/", "2"}]}], ")"}]}]}], ",", 
          RowBox[{"s", " ", "e"}], ",", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "-", "e"}], ")"}]}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{"e", "+", "1"}], ")"}]}]}], ",", "x", ",", "y"}], 
         "]"}]}]}]}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"explicitShifted", "[", 
     RowBox[{"1", ",", "3", ",", "s_", ",", "e_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"p", ",", "x", ",", "y"}], "}"}], ",", 
      RowBox[{
       RowBox[{"p", "=", 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "Pi", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{"e", "+", 
            RowBox[{"1", "/", "2"}]}], ")"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"x", "=", 
        RowBox[{"4", " ", 
         RowBox[{"tau0", "/", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"4", " ", "tau0"}]}], ")"}]}]}]}], ";", 
       RowBox[{"y", "=", 
        RowBox[{"tau0", "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", "tau0"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"-", "p"}], " ", 
        RowBox[{"tau0", "^", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{"e", "+", "1"}], ")"}]}]}], ")"}]}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "tau0"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "s"}], " ", "e"}], "-", "1"}], ")"}]}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "tau0"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{"e", "-", 
             RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], " ", 
        RowBox[{"Beta", "[", 
         RowBox[{
          RowBox[{"1", "-", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{"e", "+", 
              RowBox[{"1", "/", "2"}]}], ")"}]}]}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"s", "/", "2"}]}]}], "]"}], " ", 
        RowBox[{"AppellF1", "[", 
         RowBox[{
          RowBox[{"1", "-", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{"e", "+", 
              RowBox[{"1", "/", "2"}]}], ")"}]}]}], ",", 
          RowBox[{"1", "+", 
           RowBox[{"s", " ", "e"}]}], ",", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "-", "e"}], ")"}]}], ",", 
          RowBox[{"2", "-", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{"e", "+", "1"}], ")"}]}]}], ",", "x", ",", "y"}], 
         "]"}]}]}]}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"explicitShifted", "[", 
     RowBox[{"1", ",", "4", ",", "s_", ",", "e_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"p", ",", "x", ",", "y"}], "}"}], ",", 
      RowBox[{
       RowBox[{"p", "=", 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "Pi", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{"e", "+", 
            RowBox[{"1", "/", "2"}]}], ")"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"x", "=", 
        RowBox[{"4", " ", 
         RowBox[{"tau0", "/", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"4", " ", "tau0"}]}], ")"}]}]}]}], ";", 
       RowBox[{"y", "=", 
        RowBox[{"tau0", "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", "tau0"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"p", " ", 
        RowBox[{"tau0", "^", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{"e", "+", "1"}], ")"}]}]}], ")"}]}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "tau0"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s"}], " ", "e"}], ")"}]}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "tau0"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{"e", "-", 
              RowBox[{"1", "/", "2"}]}], ")"}]}], "-", "1"}], ")"}]}], " ", 
        RowBox[{"Beta", "[", 
         RowBox[{
          RowBox[{"1", "-", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{"e", "+", 
              RowBox[{"1", "/", "2"}]}], ")"}]}]}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"s", "/", "2"}]}]}], "]"}], " ", 
        RowBox[{"AppellF1", "[", 
         RowBox[{
          RowBox[{"1", "-", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{"e", "+", 
              RowBox[{"1", "/", "2"}]}], ")"}]}]}], ",", 
          RowBox[{"s", " ", "e"}], ",", 
          RowBox[{"1", "+", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1", "/", "2"}], "-", "e"}], ")"}]}]}], ",", 
          RowBox[{"2", "-", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{"e", "+", "1"}], ")"}]}]}], ",", "x", ",", "y"}], 
         "]"}]}]}]}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"explicitShifted", "[", 
     RowBox[{"3", ",", "1", ",", "s_", ",", "e_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"q", ",", "rr", ",", "x", ",", "y"}], "}"}], ",", 
      RowBox[{
       RowBox[{"q", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "tau0"}]}], ")"}], "/", "4"}]}], ";", 
       RowBox[{"rr", "=", 
        RowBox[{"3", "/", "4"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"x", "=", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "tau0"}]}], ")"}]}]}], ";", 
       RowBox[{"y", "=", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "s"}], " ", 
            RowBox[{"(", 
             RowBox[{"e", "+", 
              RowBox[{"1", "/", "2"}]}], ")"}]}], "-", "1"}], ")"}]}], " ", 
        RowBox[{"rr", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s"}], "/", "2"}], ")"}]}], " ", 
        RowBox[{"4", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "s"}], " ", "e"}], "+", 
           RowBox[{"s", "/", "2"}], "-", "1"}], ")"}]}], " ", 
        RowBox[{"Beta", "[", 
         RowBox[{
          RowBox[{"1", "-", 
           RowBox[{"s", " ", "e"}]}], ",", 
          RowBox[{"1", "+", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{"e", "-", 
              RowBox[{"1", "/", "2"}]}], ")"}]}]}]}], "]"}], " ", 
        RowBox[{"AppellF1", "[", 
         RowBox[{
          RowBox[{"1", "-", 
           RowBox[{"s", " ", "e"}]}], ",", 
          RowBox[{"1", "+", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{"e", "+", 
              RowBox[{"1", "/", "2"}]}], ")"}]}]}], ",", 
          RowBox[{"s", "/", "2"}], ",", 
          RowBox[{"2", "-", 
           RowBox[{"s", "/", "2"}]}], ",", "x", ",", "y"}], "]"}]}]}]}], 
     "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"explicitShifted", "[", 
     RowBox[{"3", ",", "2", ",", "s_", ",", "e_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"q", ",", "rr", ",", "x", ",", "y"}], "}"}], ",", 
      RowBox[{
       RowBox[{"q", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "tau0"}]}], ")"}], "/", "4"}]}], ";", 
       RowBox[{"rr", "=", 
        RowBox[{"3", "/", "4"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"x", "=", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "tau0"}]}], ")"}]}]}], ";", 
       RowBox[{"y", "=", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s"}], " ", 
           RowBox[{"(", 
            RowBox[{"e", "+", 
             RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], " ", 
        RowBox[{"rr", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "s"}], "/", "2"}], "-", "1"}], ")"}]}], " ", 
        RowBox[{"4", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "s"}], " ", "e"}], "+", 
           RowBox[{"s", "/", "2"}], "-", "1"}], ")"}]}], " ", 
        RowBox[{"Beta", "[", 
         RowBox[{
          RowBox[{"1", "-", 
           RowBox[{"s", " ", "e"}]}], ",", 
          RowBox[{"1", "+", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{"e", "-", 
              RowBox[{"1", "/", "2"}]}], ")"}]}]}]}], "]"}], " ", 
        RowBox[{"AppellF1", "[", 
         RowBox[{
          RowBox[{"1", "-", 
           RowBox[{"s", " ", "e"}]}], ",", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{"e", "+", 
             RowBox[{"1", "/", "2"}]}], ")"}]}], ",", 
          RowBox[{"1", "+", 
           RowBox[{"s", "/", "2"}]}], ",", 
          RowBox[{"2", "-", 
           RowBox[{"s", "/", "2"}]}], ",", "x", ",", "y"}], "]"}]}]}]}], 
     "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"explicitShifted", "[", 
     RowBox[{"3", ",", "3", ",", "s_", ",", "e_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"q", ",", "rr", ",", "x", ",", "y"}], "}"}], ",", 
      RowBox[{
       RowBox[{"q", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "tau0"}]}], ")"}], "/", "4"}]}], ";", 
       RowBox[{"rr", "=", 
        RowBox[{"3", "/", "4"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"x", "=", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "tau0"}]}], ")"}]}]}], ";", 
       RowBox[{"y", "=", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s"}], " ", 
           RowBox[{"(", 
            RowBox[{"e", "+", 
             RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], " ", 
        RowBox[{"rr", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s"}], "/", "2"}], ")"}]}], " ", 
        RowBox[{"4", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "s"}], " ", "e"}], "+", 
           RowBox[{"s", "/", "2"}], "-", "1"}], ")"}]}], " ", 
        RowBox[{"Beta", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s"}], " ", "e"}], ",", 
          RowBox[{"1", "+", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{"e", "-", 
              RowBox[{"1", "/", "2"}]}], ")"}]}]}]}], "]"}], " ", 
        RowBox[{"AppellF1", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s"}], " ", "e"}], ",", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{"e", "+", 
             RowBox[{"1", "/", "2"}]}], ")"}]}], ",", 
          RowBox[{"s", "/", "2"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"s", "/", "2"}]}], ",", "x", ",", "y"}], "]"}]}]}]}], 
     "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"explicitShifted", "[", 
     RowBox[{"3", ",", "4", ",", "s_", ",", "e_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"q", ",", "rr", ",", "x", ",", "y"}], "}"}], ",", 
      RowBox[{
       RowBox[{"q", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "tau0"}]}], ")"}], "/", "4"}]}], ";", 
       RowBox[{"rr", "=", 
        RowBox[{"3", "/", "4"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"x", "=", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "tau0"}]}], ")"}]}]}], ";", 
       RowBox[{"y", "=", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s"}], " ", 
           RowBox[{"(", 
            RowBox[{"e", "+", 
             RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], " ", 
        RowBox[{"rr", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s"}], "/", "2"}], ")"}]}], " ", 
        RowBox[{"4", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "s"}], " ", "e"}], "+", 
           RowBox[{"s", "/", "2"}]}], ")"}]}], " ", 
        RowBox[{"Beta", "[", 
         RowBox[{
          RowBox[{"1", "-", 
           RowBox[{"s", " ", "e"}]}], ",", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{"e", "-", 
             RowBox[{"1", "/", "2"}]}], ")"}]}]}], "]"}], " ", 
        RowBox[{"AppellF1", "[", 
         RowBox[{
          RowBox[{"1", "-", 
           RowBox[{"s", " ", "e"}]}], ",", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{"e", "+", 
             RowBox[{"1", "/", "2"}]}], ")"}]}], ",", 
          RowBox[{"s", "/", "2"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"s", "/", "2"}]}], ",", "x", ",", "y"}], "]"}]}]}]}], 
     "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"explicitColumn", "[", 
     RowBox[{"j_Integer", ",", "s_", ",", "e_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"explicitShifted", "[", 
        RowBox[{"j", ",", "1", ",", "s", ",", "e"}], "]"}], "-", 
       RowBox[{"explicitShifted", "[", 
        RowBox[{"j", ",", "2", ",", "s", ",", "e"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"explicitShifted", "[", 
        RowBox[{"j", ",", "2", ",", "s", ",", "e"}], "]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"explicitShifted", "[", 
         RowBox[{"j", ",", "3", ",", "s", ",", "e"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"explicitShifted", "[", 
         RowBox[{"j", ",", "3", ",", "s", ",", "e"}], "]"}]}], "+", 
       RowBox[{"explicitShifted", "[", 
        RowBox[{"j", ",", "4", ",", "s", ",", "e"}], "]"}]}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "scalar", " ", "nine"}], "-", 
    RowBox[{"term", " ", "expansion", " ", "of", " ", 
     RowBox[{"u", "^", "T"}], " ", "M", " ", 
     RowBox[{"v", "."}]}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"nineTerm", "[", 
     RowBox[{"u_List", ",", "v_List", ",", "e_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"mCoh", "[", "e", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], " ", 
      RowBox[{"u", "[", 
       RowBox[{"[", "1", "]"}], "]"}], " ", 
      RowBox[{"v", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"mCoh", "[", "e", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
      RowBox[{"u", "[", 
       RowBox[{"[", "1", "]"}], "]"}], " ", 
      RowBox[{"v", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"mCoh", "[", "e", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "3"}], "]"}], "]"}], " ", 
      RowBox[{"u", "[", 
       RowBox[{"[", "1", "]"}], "]"}], " ", 
      RowBox[{"v", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"mCoh", "[", "e", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], " ", 
      RowBox[{"u", "[", 
       RowBox[{"[", "2", "]"}], "]"}], " ", 
      RowBox[{"v", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"mCoh", "[", "e", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
      RowBox[{"u", "[", 
       RowBox[{"[", "2", "]"}], "]"}], " ", 
      RowBox[{"v", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"mCoh", "[", "e", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "3"}], "]"}], "]"}], " ", 
      RowBox[{"u", "[", 
       RowBox[{"[", "2", "]"}], "]"}], " ", 
      RowBox[{"v", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"mCoh", "[", "e", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
      RowBox[{"u", "[", 
       RowBox[{"[", "3", "]"}], "]"}], " ", 
      RowBox[{"v", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"mCoh", "[", "e", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
      RowBox[{"u", "[", 
       RowBox[{"[", "3", "]"}], "]"}], " ", 
      RowBox[{"v", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"mCoh", "[", "e", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
      RowBox[{"u", "[", 
       RowBox[{"[", "3", "]"}], "]"}], " ", 
      RowBox[{"v", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Exact", " ", "algebraic", " ", "check", " ", "that", " ", "the", " ", 
    "displayed", " ", "nine", " ", "terms", " ", "are", " ", "neither", " ", 
    "missing", " ", "nor", " ", "duplicating", " ", "any", " ", "entry", " ", 
    "of", " ", "the", " ", "bilinear", " ", "matrix", " ", 
    RowBox[{"product", "."}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"uDummy", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"um", ",", "3"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"vDummy", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"vp", ",", "3"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"algebraicExpansionResidual", "=", 
    RowBox[{
     RowBox[{"Together", "[", 
      RowBox[{
       RowBox[{"nineTerm", "[", 
        RowBox[{"uDummy", ",", "vDummy", ",", "e"}], "]"}], "-", 
       RowBox[{"uDummy", ".", 
        RowBox[{"mCoh", "[", "e", "]"}], ".", "vDummy"}]}], "]"}], "//", 
     "FullSimplify"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"crossResidualAt", "[", 
     RowBox[{"t_", ",", "e_"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"tau0", "=", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{"t", ",", "wp"}], "]"}]}], ",", 
        RowBox[{"eps0", "=", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{"e", ",", "wp"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "p1Minus", ",", "p3Minus", ",", "p1Plus", ",", "p3Plus", ",", "r13", 
          ",", "r31", ",", "matrixR13", ",", "matrixR31"}], "}"}], ",", 
        RowBox[{
         RowBox[{"p1Minus", "=", 
          RowBox[{"explicitColumn", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "eps0"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"p3Minus", "=", 
          RowBox[{"explicitColumn", "[", 
           RowBox[{"3", ",", 
            RowBox[{"-", "1"}], ",", "eps0"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"p1Plus", "=", 
          RowBox[{"explicitColumn", "[", 
           RowBox[{"1", ",", "1", ",", "eps0"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"p3Plus", "=", 
          RowBox[{"explicitColumn", "[", 
           RowBox[{"3", ",", "1", ",", "eps0"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"r13", "=", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"nineTerm", "[", 
             RowBox[{"p1Minus", ",", "p3Plus", ",", "eps0"}], "]"}], ",", 
            "50"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"r31", "=", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"nineTerm", "[", 
             RowBox[{"p3Minus", ",", "p1Plus", ",", "eps0"}], "]"}], ",", 
            "50"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"matrixR13", "=", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"p1Minus", ".", 
             RowBox[{"mCoh", "[", "eps0", "]"}], ".", "p3Plus"}], ",", "50"}],
            "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"matrixR31", "=", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"p3Minus", ".", 
             RowBox[{"mCoh", "[", "eps0", "]"}], ".", "p1Plus"}], ",", "50"}],
            "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"r13", ",", "r31", ",", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{"r13", "-", "matrixR13"}], ",", "45"}], "]"}], ",", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{"r31", "-", "matrixR31"}], ",", "45"}], "]"}]}], 
          "}"}]}]}], "]"}]}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"formulaResidualAt", "[", 
     RowBox[{"t_", ",", "e_"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"tau0", "=", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{"t", ",", "wp"}], "]"}]}], ",", 
        RowBox[{"eps0", "=", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{"e", ",", "wp"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"Flatten", "@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"explicitShifted", "[", 
             RowBox[{"j", ",", "r", ",", "s", ",", "eps0"}], "]"}], "-", 
            RowBox[{"eulerPeriod", "[", 
             RowBox[{"j", ",", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"s", "==", "1"}], ",", 
                 RowBox[{"alphaPlus", "[", "eps0", "]"}], ",", 
                 RowBox[{"-", 
                  RowBox[{"alphaPlus", "[", "eps0", "]"}]}]}], "]"}], "-", 
               RowBox[{"unit", "[", 
                RowBox[{"[", "r", "]"}], "]"}]}]}], "]"}]}], ",", "45"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], "]"}]}]}], 
     "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sampleResiduals", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"crossResidualAt", "[", 
      RowBox[{
       RowBox[{"1", "/", "5"}], ",", 
       RowBox[{"1", "/", "7"}]}], "]"}], ",", 
     RowBox[{"crossResidualAt", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "/", "7"}]}], "]"}], ",", 
     RowBox[{"crossResidualAt", "[", 
      RowBox[{"3", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "5"}]}], "]"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"formulaResiduals", "=", 
    RowBox[{"formulaResidualAt", "[", 
     RowBox[{"2", ",", 
      RowBox[{"1", "/", "7"}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<ALGEBRAIC_EXPANSION_RESIDUAL=\>\"", ",", 
    RowBox[{"InputForm", "[", "algebraicExpansionResidual", "]"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<CROSS_SAMPLE_RESIDUALS=\>\"", ",", 
    RowBox[{"InputForm", "[", "sampleResiduals", "]"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<CROSS_SAMPLE_MAX=\>\"", ",", 
    RowBox[{"InputForm", "[", 
     RowBox[{"Max", "[", 
      RowBox[{"Abs", "[", 
       RowBox[{"Flatten", "[", "sampleResiduals", "]"}], "]"}], "]"}], 
     "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<ALL_SIXTEEN_FORMULA_MAX=\>\"", ",", 
     RowBox[{"InputForm", "[", 
      RowBox[{"Max", "[", 
       RowBox[{"Abs", "[", "formulaResiduals", "]"}], "]"}], "]"}]}], "]"}], 
   ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"algebraicExpansionResidual", "===", "0"}], "&&", 
     RowBox[{
      RowBox[{"Max", "[", 
       RowBox[{"Abs", "[", 
        RowBox[{"Flatten", "[", "sampleResiduals", "]"}], "]"}], "]"}], "<", 
      RowBox[{"10", "^", 
       RowBox[{"-", "35"}]}]}], "&&", 
     RowBox[{
      RowBox[{"Max", "[", 
       RowBox[{"Abs", "[", "formulaResiduals", "]"}], "]"}], "<", 
      RowBox[{"10", "^", 
       RowBox[{"-", "35"}]}]}]}], ",", 
    RowBox[{"Print", "[", "\"\<EXPLICIT_CROSS_CHANNEL_CHECK=PASS\>\"", "]"}], 
    ",", 
    RowBox[{
     RowBox[{"Print", "[", "\"\<EXPLICIT_CROSS_CHANNEL_CHECK=FAIL\>\"", "]"}],
      ";", 
     RowBox[{"Quit", "[", "1", "]"}]}]}], "]"}], ";"}], "\n"}], "Input",
 CellLabel->
  "In[112]:=",ExpressionUUID->"5e54c3e5-d675-4c5b-868d-1d0b7dcfe224"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ALGEBRAIC_EXPANSION_RESIDUAL=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["ALGEBRAIC_EXPANSION_RESIDUAL=", 
   InputForm[0]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001419057555027`*^9},
 CellLabel->
  "During evaluation of \
In[112]:=",ExpressionUUID->"f52cb3ec-bcc0-4fb8-9c9d-a41d91e61116"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"CROSS_SAMPLE_RESIDUALS=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0``73.64006723797225", " ", "+", " ", 
          RowBox[{"0``73.35573892883059", "*", "I"}]}], ",", " ", 
         RowBox[{"0``72.71537942182519", " ", "+", " ", 
          RowBox[{"0``72.43809636822083", "*", "I"}]}], ",", " ", 
         RowBox[{"0``73.46386836672964", " ", "+", " ", 
          RowBox[{"0``73.19111319137738", "*", "I"}]}], ",", " ", 
         RowBox[{"0``72.61632277603177", " ", "+", " ", 
          RowBox[{"0``72.33453517938031", "*", "I"}]}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "2.001417625999940681054063691083537356`12.865645924238754*^-60", 
          " ", "+", " ", 
          RowBox[{
          "4.155986523865887212464980638793548182`12.898284595291733*^-60", 
           "*", "I"}]}], ",", " ", 
         RowBox[{
          RowBox[{
          "-", "1.0670329000008843372933563613902792067559`17.028118635122897*^-\
56"}], " ", "+", " ", 
          RowBox[{
          "2.2157166476984666923479969972842518715522`17.063831398643764*^-\
56", "*", "I"}]}], ",", " ", 
         RowBox[{"0``72.32892495592748", " ", "+", " ", 
          RowBox[{"0``72.04979394512819", "*", "I"}]}], ",", " ", 
         RowBox[{"0``72.87788422581987", " ", "+", " ", 
          RowBox[{"0``72.59096547464085", "*", "I"}]}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
          "-", "9.726354275258450628840996485836667`9.973929978854045*^-63"}],
           " ", "+", " ", 
          RowBox[{
          "1.3387178176563235530479721967971961`9.988925352929208*^-62", "*", 
           "I"}]}], ",", " ", 
         RowBox[{
         "4.511578786426348959662543481588263228318`16.684158018379804*^-57", 
          " ", "+", " ", 
          RowBox[{
          "6.209655474418504659391425719112192077012`16.701325963581155*^-57",
            "*", "I"}]}], ",", " ", 
         RowBox[{"0``71.742326019447", " ", "+", " ", 
          RowBox[{"0``71.62074269895007", "*", "I"}]}], ",", " ", 
         RowBox[{"0``72.86423945152816", " ", "+", " ", 
          RowBox[{"0``72.73930609415555", "*", "I"}]}]}], "}"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{{
       Complex[0``73.64006723797225, 0``73.35573892883059], 
       Complex[0``72.71537942182519, 0``72.43809636822083], 
       Complex[0``73.46386836672964, 0``73.19111319137738], 
       Complex[0``72.61632277603177, 0``72.33453517938031]}, {
       Complex[
       2.001417625999940681054063691083537356`12.865645924238754*^-60, 
        4.155986523865887212464980638793548182`12.898284595291733*^-60], 
       Complex[-1.0670329000008843372933563613902792067559`17.028118635122897*\
^-56, 2.2157166476984666923479969972842518715522`17.063831398643764*^-56], 
       Complex[0``72.32892495592748, 0``72.04979394512819], 
       Complex[0``72.87788422581987, 0``72.59096547464085]}, {
       Complex[-9.726354275258450628840996485836667`9.973929978854045*^-63, 
        1.3387178176563235530479721967971961`9.988925352929208*^-62], 
       Complex[
       4.511578786426348959662543481588263228318`16.684158018379804*^-57, 
        6.209655474418504659391425719112192077012`16.701325963581155*^-57], 
       Complex[0``71.742326019447, 0``71.62074269895007], 
       Complex[0``72.86423945152816, 0``72.73930609415555]}}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["CROSS_SAMPLE_RESIDUALS=", 
   InputForm[{{
      Complex[0``73.64006723797225, 0``73.35573892883059], 
      Complex[0``72.71537942182519, 0``72.43809636822083], 
      Complex[0``73.46386836672964, 0``73.19111319137738], 
      Complex[0``72.61632277603177, 0``72.33453517938031]}, {
      Complex[
      2.001417625999940681054063691083537356`12.865645924238754*^-60, 
       4.155986523865887212464980638793548182`12.898284595291733*^-60], 
      Complex[-1.0670329000008843372933563613902792067559`17.028118635122897*^\
-56, 2.2157166476984666923479969972842518715522`17.063831398643764*^-56], 
      Complex[0``72.32892495592748, 0``72.04979394512819], 
      Complex[0``72.87788422581987, 0``72.59096547464085]}, {
      Complex[-9.726354275258450628840996485836667`9.973929978854045*^-63, 
       1.3387178176563235530479721967971961`9.988925352929208*^-62], 
      Complex[
      4.511578786426348959662543481588263228318`16.684158018379804*^-57, 
       6.209655474418504659391425719112192077012`16.701325963581155*^-57], 
      Complex[0``71.742326019447, 0``71.62074269895007], 
      Complex[0``72.86423945152816, 0``72.73930609415555]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001419057763777`*^9},
 CellLabel->
  "During evaluation of \
In[112]:=",ExpressionUUID->"570d1c4b-b942-4766-ac3e-bb52fb19673d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"CROSS_SAMPLE_MAX=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     "2.4592599440832659564261395112011259549309`17.056880056935444*^-56",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[
    2.4592599440832659564261395112011259549309`17.056880056935444*^-56],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["CROSS_SAMPLE_MAX=", 
   InputForm[
   2.4592599440832659564261395112011259549309`17.056880056935444*^-56]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001419057941017`*^9},
 CellLabel->
  "During evaluation of \
In[112]:=",ExpressionUUID->"40b9acb7-6ae8-49eb-ab78-11fc154c2bcf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ALL_SIXTEEN_FORMULA_MAX=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0``73.31488981982018",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0``73.31488981982018],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["ALL_SIXTEEN_FORMULA_MAX=", 
   InputForm[0``73.31488981982018]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001419058082733`*^9},
 CellLabel->
  "During evaluation of \
In[112]:=",ExpressionUUID->"badaaa1e-cf24-4a32-b1a3-d8a3a635cf26"],

Cell[BoxData["\<\"EXPLICIT_CROSS_CHANNEL_CHECK=PASS\"\>"], "Print",
 CellChangeTimes->{4.000141905822049*^9},
 CellLabel->
  "During evaluation of \
In[112]:=",ExpressionUUID->"59fd7e5b-4748-466e-876f-88ce0a1adf21"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fullBilinearAt", "[", 
    RowBox[{"t_", ",", "e_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tau0", "=", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{"t", ",", "wp"}], "]"}]}], ",", 
       RowBox[{"eps0", "=", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{"e", ",", "wp"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "p1Minus", ",", "p3Minus", ",", "p1Plus", ",", "p3Plus", ",", "lhs"}],
         "}"}], ",", 
       RowBox[{
        RowBox[{"p1Minus", "=", 
         RowBox[{"explicitColumn", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", "eps0"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"p3Minus", "=", 
         RowBox[{"explicitColumn", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}], ",", "eps0"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"p1Plus", "=", 
         RowBox[{"explicitColumn", "[", 
          RowBox[{"1", ",", "1", ",", "eps0"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"p3Plus", "=", 
         RowBox[{"explicitColumn", "[", 
          RowBox[{"3", ",", "1", ",", "eps0"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"lhs", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"p1Minus", ".", 
              RowBox[{"mCoh", "[", "eps0", "]"}], ".", "p1Plus"}], ",", 
             RowBox[{"p1Minus", ".", 
              RowBox[{"mCoh", "[", "eps0", "]"}], ".", "p3Plus"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"p3Minus", ".", 
              RowBox[{"mCoh", "[", "eps0", "]"}], ".", "p1Plus"}], ",", 
             RowBox[{"p3Minus", ".", 
              RowBox[{"mCoh", "[", "eps0", "]"}], ".", "p3Plus"}]}], "}"}]}], 
          "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"N", "[", 
         RowBox[{"lhs", ",", "50"}], "]"}]}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[143]:=",ExpressionUUID->"551afb56-fe48-46e0-bead-d5ac79fde2a7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fullBilinearAt", "[", 
  RowBox[{"2", ",", 
   RowBox[{"1", "/", "7"}]}], "]"}]], "Input",
 CellLabel->
  "In[144]:=",ExpressionUUID->"fb409eb3-00dc-4d45-a10e-7cbfb4f60454"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "1.5129112846010370641088766688320392040927040278571337250792815891\
6634310987002`50.15051499783199"}], "+", 
      RowBox[{"0``49.97070153559719", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "2.001417625999940681054063691083537355`13.008660372146311*^-60", "+", 
      RowBox[{
      "4.155986523865887212464980638793548182`13.054723988818374*^-60", " ", 
       "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "1.0670329000008843372933563613902792067558`17.516885010210434*^-\
56"}], "+", 
      RowBox[{
      "2.2157166476984666923479969972842518715523`17.531380198423932*^-56", 
       " ", "\[ImaginaryI]"}]}], ",", 
     "8.0364956490947072857744607750916320243097007886872058177379584930762787\
7462485`50."}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{4.000141917487937*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"8c78ee2b-faa7-4b51-ba8d-a980aadb72dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"One", " ", "Appell", " ", "F1", " ", "per", " ", "entry"}], ";", 
    
    RowBox[{
     RowBox[{"an", " ", "independent", " ", "finite"}], "-", 
     RowBox[{"radius", " ", "loaded"}], "-", 
     RowBox[{"contour", " ", 
      RowBox[{"check", ".", "No"}], " ", "use", " ", "of", " ", "the", " ", 
      "Riemann", " ", "period", " ", "relation", " ", "to", " ", "construct", 
      " ", "either", " ", "period", " ", 
      RowBox[{"matrix", "."}]}]}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"$MaxExtraPrecision", "=", "2000"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"wp", "=", "70"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"tt", "=", 
     RowBox[{"N", "[", 
      RowBox[{"2", ",", "wp"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"ee", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"1", "/", "7"}], ",", "wp"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"rad", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"1", "/", "40"}], ",", "wp"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"roots", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "tt"}], ",", "0", ",", 
       RowBox[{"3", "/", "4"}], ",", "1"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"bigD", "=", 
     RowBox[{"3", "+", 
      RowBox[{"4", " ", "tt"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"bigT", "=", 
     RowBox[{"1", "+", "tt"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"xy", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"tt", "/", "bigD"}]}], ",", 
         RowBox[{"tt", "/", "bigT"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", " ", "tt"}], ")"}]}], ",", 
         RowBox[{"3", "/", "4"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "bigD"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "3"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ff", "[", 
      RowBox[{"j_", ",", "a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
     RowBox[{"AppellF1", "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", 
       RowBox[{"xy", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"xy", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"alphaPlus", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "ee"}], "-", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{"-", "ee"}], ",", 
       RowBox[{"ee", "-", 
        RowBox[{"1", "/", "2"}]}]}], "}"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"pref", "[", "aa_List", "]"}], ":=", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", "=", 
          RowBox[{"aa", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{"b", "=", 
          RowBox[{"aa", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", 
         RowBox[{"c", "=", 
          RowBox[{"aa", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ",", 
         RowBox[{"d", "=", 
          RowBox[{"aa", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "Pi", " ", 
            RowBox[{"(", 
             RowBox[{"b", "+", "c"}], ")"}]}], "]"}], " ", 
          RowBox[{"tt", "^", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b"}], ")"}]}], " ", 
          RowBox[{"bigD", "^", "c"}], " ", 
          RowBox[{"bigT", "^", "d"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "Pi", " ", "c"}], "]"}], " ", 
          RowBox[{"tt", "^", "a"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "/", "4"}], ")"}], "^", "b"}], " ", 
          RowBox[{"3", "^", "c"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"bigD", "/", "4"}], ")"}], "^", "a"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "/", "4"}], ")"}], "^", "b"}], " ", 
          RowBox[{"4", "^", 
           RowBox[{"(", 
            RowBox[{"-", "d"}], ")"}]}]}]}], "}"}]}], "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"qGeneral", "[", "aa_List", "]"}], ":=", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", "=", 
          RowBox[{"aa", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{"b", "=", 
          RowBox[{"aa", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", 
         RowBox[{"c", "=", 
          RowBox[{"aa", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ",", 
         RowBox[{"d", "=", 
          RowBox[{"aa", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Beta", "[", 
             RowBox[{"a", ",", "b"}], "]"}], " ", 
            RowBox[{"ff", "[", 
             RowBox[{"1", ",", "a", ",", 
              RowBox[{"-", "c"}], ",", 
              RowBox[{"-", "d"}], ",", 
              RowBox[{"a", "+", "b"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Beta", "[", 
              RowBox[{"b", ",", 
               RowBox[{"c", "+", "1"}]}], "]"}]}], " ", 
            RowBox[{"ff", "[", 
             RowBox[{"2", ",", "b", ",", 
              RowBox[{"1", "-", "a"}], ",", 
              RowBox[{"-", "d"}], ",", 
              RowBox[{"b", "+", "c", "+", "1"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            RowBox[{"tt", "/", 
             RowBox[{"(", 
              RowBox[{"3", " ", "bigD"}], ")"}]}], " ", 
            RowBox[{"Beta", "[", 
             RowBox[{
              RowBox[{"c", "+", "1"}], ",", 
              RowBox[{"d", "+", "1"}]}], "]"}], " ", 
            RowBox[{"ff", "[", 
             RowBox[{"3", ",", 
              RowBox[{"c", "+", "1"}], ",", 
              RowBox[{"1", "-", "a"}], ",", 
              RowBox[{"1", "-", "b"}], ",", 
              RowBox[{"c", "+", "d", "+", "2"}]}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], "/", "bigD"}], " ", 
            RowBox[{"Beta", "[", 
             RowBox[{
              RowBox[{"a", "+", "1"}], ",", "b"}], "]"}], " ", 
            RowBox[{"ff", "[", 
             RowBox[{"1", ",", 
              RowBox[{"a", "+", "1"}], ",", 
              RowBox[{"1", "-", "c"}], ",", 
              RowBox[{"-", "d"}], ",", 
              RowBox[{"a", "+", "b", "+", "1"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"Beta", "[", 
             RowBox[{"b", ",", "c"}], "]"}], " ", 
            RowBox[{"ff", "[", 
             RowBox[{"2", ",", "b", ",", 
              RowBox[{"-", "a"}], ",", 
              RowBox[{"-", "d"}], ",", 
              RowBox[{"b", "+", "c"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Beta", "[", 
              RowBox[{"c", ",", 
               RowBox[{"d", "+", "1"}]}], "]"}]}], " ", 
            RowBox[{"ff", "[", 
             RowBox[{"3", ",", "c", ",", 
              RowBox[{"-", "a"}], ",", 
              RowBox[{"1", "-", "b"}], ",", 
              RowBox[{"c", "+", "d", "+", "1"}]}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "tt"}], "/", 
             RowBox[{"(", 
              RowBox[{"bigD", " ", "bigT"}], ")"}]}], " ", 
            RowBox[{"Beta", "[", 
             RowBox[{
              RowBox[{"a", "+", "1"}], ",", 
              RowBox[{"b", "+", "1"}]}], "]"}], " ", 
            RowBox[{"ff", "[", 
             RowBox[{"1", ",", 
              RowBox[{"a", "+", "1"}], ",", 
              RowBox[{"1", "-", "c"}], ",", 
              RowBox[{"1", "-", "d"}], ",", 
              RowBox[{"a", "+", "b", "+", "2"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "4"}], " ", 
            RowBox[{"Beta", "[", 
             RowBox[{
              RowBox[{"b", "+", "1"}], ",", "c"}], "]"}], " ", 
            RowBox[{"ff", "[", 
             RowBox[{"2", ",", 
              RowBox[{"b", "+", "1"}], ",", 
              RowBox[{"-", "a"}], ",", 
              RowBox[{"1", "-", "d"}], ",", 
              RowBox[{"b", "+", "c", "+", "1"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"Beta", "[", 
             RowBox[{"c", ",", "d"}], "]"}], " ", 
            RowBox[{"ff", "[", 
             RowBox[{"3", ",", "c", ",", 
              RowBox[{"-", "a"}], ",", 
              RowBox[{"-", "b"}], ",", 
              RowBox[{"c", "+", "d"}]}], "]"}]}]}], "}"}]}], "}"}]}], "]"}]}],
     ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"period", "[", "aa_List", "]"}], ":=", 
     RowBox[{
      RowBox[{"qGeneral", "[", "aa", "]"}], ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"pref", "[", "aa", "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Explicit", " ", "plus", " ", "and", " ", "minus", " ", "parameter", " ",
       "lists"}], ",", 
     RowBox[{"also", " ", "checked", " ", "against", " ", 
      RowBox[{"qGeneral", "."}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"qPlus", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Beta", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "ee"}], "-", 
             RowBox[{"1", "/", "2"}]}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}]}], "]"}], " ", 
          RowBox[{"ff", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"-", "ee"}], "-", 
             RowBox[{"1", "/", "2"}]}], ",", "ee", ",", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "-", "ee"}], ",", 
            RowBox[{
             RowBox[{"-", "ee"}], "-", "1"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Beta", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ",", 
             RowBox[{"1", "-", "ee"}]}], "]"}]}], " ", 
          RowBox[{"ff", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ",", 
            RowBox[{
             RowBox[{"3", "/", "2"}], "+", "ee"}], ",", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "-", "ee"}], ",", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "-", "ee"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"tt", "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", "bigD"}], ")"}]}], " ", 
          RowBox[{"Beta", "[", 
           RowBox[{
            RowBox[{"1", "-", "ee"}], ",", 
            RowBox[{"ee", "+", 
             RowBox[{"1", "/", "2"}]}]}], "]"}], " ", 
          RowBox[{"ff", "[", 
           RowBox[{"3", ",", 
            RowBox[{"1", "-", "ee"}], ",", 
            RowBox[{
             RowBox[{"3", "/", "2"}], "+", "ee"}], ",", 
            RowBox[{"3", "/", "2"}], ",", 
            RowBox[{"3", "/", "2"}]}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "/", "bigD"}], " ", 
          RowBox[{"Beta", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "2"}], "-", "ee"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}]}], "]"}], " ", 
          RowBox[{"ff", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "-", "ee"}], ",", 
            RowBox[{"1", "+", "ee"}], ",", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "-", "ee"}], ",", 
            RowBox[{"-", "ee"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Beta", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ",", 
            RowBox[{"-", "ee"}]}], "]"}], " ", 
          RowBox[{"ff", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ",", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "+", "ee"}], ",", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "-", "ee"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], "-", "ee"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Beta", "[", 
            RowBox[{
             RowBox[{"-", "ee"}], ",", 
             RowBox[{"ee", "+", 
              RowBox[{"1", "/", "2"}]}]}], "]"}]}], " ", 
          RowBox[{"ff", "[", 
           RowBox[{"3", ",", 
            RowBox[{"-", "ee"}], ",", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "+", "ee"}], ",", 
            RowBox[{"3", "/", "2"}], ",", 
            RowBox[{"1", "/", "2"}]}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "tt"}], "/", 
           RowBox[{"(", 
            RowBox[{"bigD", " ", "bigT"}], ")"}]}], " ", 
          RowBox[{"Beta", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "2"}], "-", "ee"}], ",", 
            RowBox[{"1", "/", "2"}]}], "]"}], " ", 
          RowBox[{"ff", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "-", "ee"}], ",", 
            RowBox[{"1", "+", "ee"}], ",", 
            RowBox[{
             RowBox[{"3", "/", "2"}], "-", "ee"}], ",", 
            RowBox[{"1", "-", "ee"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "4"}], " ", 
          RowBox[{"Beta", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", 
            RowBox[{"-", "ee"}]}], "]"}], " ", 
          RowBox[{"ff", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "/", "2"}], ",", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "+", "ee"}], ",", 
            RowBox[{
             RowBox[{"3", "/", "2"}], "-", "ee"}], ",", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "-", "ee"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Beta", "[", 
           RowBox[{
            RowBox[{"-", "ee"}], ",", 
            RowBox[{"ee", "-", 
             RowBox[{"1", "/", "2"}]}]}], "]"}], " ", 
          RowBox[{"ff", "[", 
           RowBox[{"3", ",", 
            RowBox[{"-", "ee"}], ",", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "+", "ee"}], ",", 
            RowBox[{"1", "/", "2"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}]}], "}"}]}], "}"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"qMinus", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Beta", "[", 
           RowBox[{
            RowBox[{"ee", "+", 
             RowBox[{"1", "/", "2"}]}], ",", 
            RowBox[{"1", "/", "2"}]}], "]"}], " ", 
          RowBox[{"ff", "[", 
           RowBox[{"1", ",", 
            RowBox[{"ee", "+", 
             RowBox[{"1", "/", "2"}]}], ",", 
            RowBox[{"-", "ee"}], ",", 
            RowBox[{"ee", "-", 
             RowBox[{"1", "/", "2"}]}], ",", 
            RowBox[{"ee", "+", "1"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Beta", "[", 
            RowBox[{
             RowBox[{"1", "/", "2"}], ",", 
             RowBox[{"ee", "+", "1"}]}], "]"}]}], " ", 
          RowBox[{"ff", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "/", "2"}], ",", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "-", "ee"}], ",", 
            RowBox[{"ee", "-", 
             RowBox[{"1", "/", "2"}]}], ",", 
            RowBox[{"ee", "+", 
             RowBox[{"3", "/", "2"}]}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"tt", "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", "bigD"}], ")"}]}], " ", 
          RowBox[{"Beta", "[", 
           RowBox[{
            RowBox[{"1", "+", "ee"}], ",", 
            RowBox[{
             RowBox[{"3", "/", "2"}], "-", "ee"}]}], "]"}], " ", 
          RowBox[{"ff", "[", 
           RowBox[{"3", ",", 
            RowBox[{"1", "+", "ee"}], ",", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "-", "ee"}], ",", 
            RowBox[{"1", "/", "2"}], ",", 
            RowBox[{"5", "/", "2"}]}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "/", "bigD"}], " ", 
          RowBox[{"Beta", "[", 
           RowBox[{
            RowBox[{"ee", "+", 
             RowBox[{"3", "/", "2"}]}], ",", 
            RowBox[{"1", "/", "2"}]}], "]"}], " ", 
          RowBox[{"ff", "[", 
           RowBox[{"1", ",", 
            RowBox[{"ee", "+", 
             RowBox[{"3", "/", "2"}]}], ",", 
            RowBox[{"1", "-", "ee"}], ",", 
            RowBox[{"ee", "-", 
             RowBox[{"1", "/", "2"}]}], ",", 
            RowBox[{"ee", "+", "2"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Beta", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", "ee"}], "]"}], " ", 
          RowBox[{"ff", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "/", "2"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], "-", "ee"}], ",", 
            RowBox[{"ee", "-", 
             RowBox[{"1", "/", "2"}]}], ",", 
            RowBox[{"ee", "+", 
             RowBox[{"1", "/", "2"}]}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Beta", "[", 
            RowBox[{"ee", ",", 
             RowBox[{
              RowBox[{"3", "/", "2"}], "-", "ee"}]}], "]"}]}], " ", 
          RowBox[{"ff", "[", 
           RowBox[{"3", ",", "ee", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], "-", "ee"}], ",", 
            RowBox[{"1", "/", "2"}], ",", 
            RowBox[{"3", "/", "2"}]}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "tt"}], "/", 
           RowBox[{"(", 
            RowBox[{"bigD", " ", "bigT"}], ")"}]}], " ", 
          RowBox[{"Beta", "[", 
           RowBox[{
            RowBox[{"ee", "+", 
             RowBox[{"3", "/", "2"}]}], ",", 
            RowBox[{"3", "/", "2"}]}], "]"}], " ", 
          RowBox[{"ff", "[", 
           RowBox[{"1", ",", 
            RowBox[{"ee", "+", 
             RowBox[{"3", "/", "2"}]}], ",", 
            RowBox[{"1", "-", "ee"}], ",", 
            RowBox[{"ee", "+", 
             RowBox[{"1", "/", "2"}]}], ",", 
            RowBox[{"ee", "+", "3"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "4"}], " ", 
          RowBox[{"Beta", "[", 
           RowBox[{
            RowBox[{"3", "/", "2"}], ",", "ee"}], "]"}], " ", 
          RowBox[{"ff", "[", 
           RowBox[{"2", ",", 
            RowBox[{"3", "/", "2"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], "-", "ee"}], ",", 
            RowBox[{"ee", "+", 
             RowBox[{"1", "/", "2"}]}], ",", 
            RowBox[{"ee", "+", 
             RowBox[{"3", "/", "2"}]}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Beta", "[", 
           RowBox[{"ee", ",", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "-", "ee"}]}], "]"}], " ", 
          RowBox[{"ff", "[", 
           RowBox[{"3", ",", "ee", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], "-", "ee"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ",", 
            RowBox[{"1", "/", "2"}]}], "]"}]}]}], "}"}]}], "}"}]}], ";"}], 
   "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"lin", "[", "x_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "+", "tt"}], ",", "x", ",", 
       RowBox[{
        RowBox[{"4", " ", "x"}], "-", "3"}], ",", 
       RowBox[{"1", "-", "x"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"phis", "[", "x_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"x", "+", "tt"}], ")"}]}], "-", 
        RowBox[{"1", "/", "x"}]}], ",", 
       RowBox[{
        RowBox[{"1", "/", "x"}], "-", 
        RowBox[{"4", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "x"}], "-", "3"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"4", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "x"}], "-", "3"}], ")"}]}], "+", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}]}]}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"lower", "[", 
      RowBox[{"q_", ",", "a_"}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Re", "[", "q", "]"}], "<", "0"}], ",", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "Pi", " ", "a"}], "]"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "q"}], ")"}], "^", "a"}]}], ",", 
       RowBox[{"q", "^", "a"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"uReal", "[", 
      RowBox[{
       RowBox[{"x_", "?", "NumericQ"}], ",", "aa_List"}], "]"}], ":=", 
     RowBox[{"Times", "@@", 
      RowBox[{"MapThread", "[", 
       RowBox[{"lower", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"lin", "[", "x", "]"}], ",", "aa"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "The", " ", "local", " ", "singular", " ", "factor", " ", "uses", " ", 
      "a", " ", "continuously", " ", "increasing", " ", "angle"}], ",", 
     RowBox[{"not", " ", "Arg", " ", "reset", " ", "modulo", " ", "2", " ", 
      RowBox[{"Pi", ".", "Ratios"}], " ", "of", " ", "all", " ", 
      "nonsingular", " ", "factors", " ", "remain", " ", "in", " ", "a", " ", 
      "simply", " ", "connected", " ", "neighborhood", " ", "of", " ", "1", 
      " ", "because", " ", "rad", " ", "is", " ", "smaller", " ", "than", " ",
       "all", " ", 
      RowBox[{"gaps", "."}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"uCircle", "[", 
      RowBox[{
       RowBox[{"th_", "?", "NumericQ"}], ",", "k_", ",", "start_", ",", 
       "aa_List"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"base", ",", "point", ",", "ratios"}], "}"}], ",", 
       RowBox[{
        RowBox[{"base", "=", 
         RowBox[{
          RowBox[{"roots", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "+", 
          RowBox[{"rad", " ", 
           RowBox[{"Cos", "[", "start", "]"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"point", "=", 
         RowBox[{
          RowBox[{"roots", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "+", 
          RowBox[{"rad", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "th"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"ratios", "=", 
         RowBox[{
          RowBox[{"lin", "[", "point", "]"}], "/", 
          RowBox[{"lin", "[", "base", "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"uReal", "[", 
          RowBox[{"base", ",", "aa"}], "]"}], " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", 
           RowBox[{"aa", "[", 
            RowBox[{"[", "k", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"th", "-", "start"}], ")"}]}], "]"}], " ", 
         RowBox[{"Times", "@@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"b", "==", "k"}], ",", "1", ",", 
              RowBox[{
               RowBox[{"ratios", "[", 
                RowBox[{"[", "b", "]"}], "]"}], "^", 
               RowBox[{"aa", "[", 
                RowBox[{"[", "b", "]"}], "]"}]}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "4"}], "}"}]}], "]"}]}]}]}]}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"circleEntry", "[", 
      RowBox[{"i_", ",", "k_", ",", "start_", ",", "aa_List"}], "]"}], ":=", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"uCircle", "[", 
         RowBox[{"th", ",", "k", ",", "start", ",", "aa"}], "]"}], " ", 
        RowBox[{
         RowBox[{"phis", "[", 
          RowBox[{
           RowBox[{"roots", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "+", 
           RowBox[{"rad", " ", 
            RowBox[{"Exp", "[", 
             RowBox[{"I", " ", "th"}], "]"}]}]}], "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], " ", "I", " ", "rad", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "th"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"th", ",", "start", ",", 
         RowBox[{"start", "+", 
          RowBox[{"2", " ", "Pi"}]}]}], "}"}], ",", 
       RowBox[{"WorkingPrecision", "->", "wp"}], ",", 
       RowBox[{"AccuracyGoal", "->", "43"}], ",", 
       RowBox[{"PrecisionGoal", "->", "43"}], ",", 
       RowBox[{"Method", "->", 
        RowBox[{"{", 
         RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
          RowBox[{"\"\<SymbolicProcessing\>\"", "->", "0"}]}], "}"}]}]}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"loadedEntry", "[", 
      RowBox[{"i_", ",", "j_", ",", "aa_List"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"segment", ",", "lcircle", ",", "rcircle"}], "}"}], ",", 
       RowBox[{
        RowBox[{"segment", "=", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"uReal", "[", 
             RowBox[{"x", ",", "aa"}], "]"}], " ", 
            RowBox[{
             RowBox[{"phis", "[", "x", "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{"roots", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "+", "rad"}], ",", 
             RowBox[{
              RowBox[{"roots", "[", 
               RowBox[{"[", 
                RowBox[{"j", "+", "1"}], "]"}], "]"}], "-", "rad"}]}], "}"}], 
           ",", 
           RowBox[{"WorkingPrecision", "->", "wp"}], ",", 
           RowBox[{"AccuracyGoal", "->", "43"}], ",", 
           RowBox[{"PrecisionGoal", "->", "43"}], ",", 
           RowBox[{"Method", "->", 
            RowBox[{"{", 
             RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
              RowBox[{"\"\<SymbolicProcessing\>\"", "->", "0"}]}], "}"}]}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"lcircle", "=", 
         RowBox[{"circleEntry", "[", 
          RowBox[{"i", ",", "j", ",", "0", ",", "aa"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"rcircle", "=", 
         RowBox[{"circleEntry", "[", 
          RowBox[{"i", ",", 
           RowBox[{"j", "+", "1"}], ",", 
           RowBox[{"-", "Pi"}], ",", "aa"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"segment", "+", 
         RowBox[{"lcircle", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{"2", " ", "Pi", " ", "I", " ", 
              RowBox[{"aa", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "-", "1"}], ")"}]}], 
         "-", 
         RowBox[{"rcircle", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{"2", " ", "Pi", " ", "I", " ", 
              RowBox[{"aa", "[", 
               RowBox[{"[", 
                RowBox[{"j", "+", "1"}], "]"}], "]"}]}], "]"}], "-", "1"}], 
           ")"}]}]}]}]}], "]"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pPlus", "=", 
     RowBox[{"qPlus", ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"pref", "[", "alphaPlus", "]"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"pMinus", "=", 
     RowBox[{"qMinus", ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"pref", "[", 
        RowBox[{"-", "alphaPlus"}], "]"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"expansionError", "=", 
     RowBox[{"Max", "[", 
      RowBox[{"Abs", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"qPlus", "-", 
           RowBox[{"qGeneral", "[", "alphaPlus", "]"}]}], ",", 
          RowBox[{"qMinus", "-", 
           RowBox[{"qGeneral", "[", 
            RowBox[{"-", "alphaPlus"}], "]"}]}]}], "}"}], "]"}], "]"}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<EXPLICIT_EXPONENT_SUBSTITUTION_RESIDUAL=\>\"", ",", 
      RowBox[{"InputForm", "[", "expansionError", "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<PLUS_MATRIX=\>\"", ",", 
      RowBox[{"InputForm", "[", 
       RowBox[{"N", "[", 
        RowBox[{"pPlus", ",", "14"}], "]"}], "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<MINUS_MATRIX=\>\"", ",", 
      RowBox[{"InputForm", "[", 
       RowBox[{"N", "[", 
        RowBox[{"pMinus", ",", "14"}], "]"}], "]"}]}], "]"}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"directPlus", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"loadedEntry", "[", 
        RowBox[{"i", ",", "j", ",", "alphaPlus"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "3"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"directMinus", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"loadedEntry", "[", 
        RowBox[{"i", ",", "j", ",", 
         RowBox[{"-", "alphaPlus"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "3"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"plusError", "=", 
     RowBox[{"Max", "[", 
      RowBox[{"Abs", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{"directPlus", "-", "pPlus"}], "]"}], "]"}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"minusError", "=", 
     RowBox[{"Max", "[", 
      RowBox[{"Abs", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{"directMinus", "-", "pMinus"}], "]"}], "]"}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<DIRECT_LOADED_CONTOUR_PLUS_MAX_RESIDUAL=\>\"", ",", 
      RowBox[{"InputForm", "[", "plusError", "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<DIRECT_LOADED_CONTOUR_MINUS_MAX_RESIDUAL=\>\"", ",", 
      RowBox[{"InputForm", "[", "minusError", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Intersection", " ", "matrices", " ", "from", " ", "local", " ", 
     "residues", " ", "and", " ", "local", " ", 
     RowBox[{"monodromies", "."}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"coh", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"i", "==", "j"}], ",", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"alphaPlus", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "+", 
          RowBox[{"1", "/", 
           RowBox[{"alphaPlus", "[", 
            RowBox[{"[", 
             RowBox[{"i", "+", "1"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"i", "-", "j"}], "]"}], "==", "1"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", 
            RowBox[{"alphaPlus", "[", 
             RowBox[{"[", 
              RowBox[{"Max", "[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}]}], ",", "0"}], 
          "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "3"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"mon", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{"2", " ", "Pi", " ", "I", " ", "alphaPlus"}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"hom", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{"i", "==", "j"}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"mon", "[", 
               RowBox[{"[", "i", "]"}], "]"}], " ", 
              RowBox[{"mon", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "-", "1"}], ")"}]}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"mon", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "-", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"mon", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "1"}], "]"}], "]"}], "-", "1"}], ")"}]}], 
           ")"}]}], ",", 
         RowBox[{"j", "==", 
          RowBox[{"i", "+", "1"}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mon", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "-", "1"}], ")"}]}], ",", 
         RowBox[{"i", "==", 
          RowBox[{"j", "+", "1"}]}], ",", 
         RowBox[{
          RowBox[{"mon", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mon", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "-", "1"}], ")"}]}], ",", "True",
          ",", "0"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "3"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"relationError", "=", 
     RowBox[{"Max", "[", 
      RowBox[{"Abs", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Transpose", "[", "pMinus", "]"}], ".", 
          RowBox[{"Inverse", "[", 
           RowBox[{"2", " ", "Pi", " ", "I", " ", "coh"}], "]"}], ".", 
          "pPlus"}], "-", 
         RowBox[{"Transpose", "[", "hom", "]"}]}], "]"}], "]"}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<CHO_PERIOD_RELATION_MAX_RESIDUAL=\>\"", ",", 
      RowBox[{"InputForm", "[", "relationError", "]"}]}], "]"}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{
        "expansionError", ",", "plusError", ",", "minusError", ",", 
         "relationError"}], "]"}], "<", 
       RowBox[{"10", "^", 
        RowBox[{"-", "35"}]}]}], ",", 
      RowBox[{"Print", "[", "\"\<CHECK=PASS\>\"", "]"}], ",", 
      RowBox[{
       RowBox[{"Print", "[", "\"\<CHECK=FAIL\>\"", "]"}], ";", 
       RowBox[{"Quit", "[", "1", "]"}]}]}], "]"}], ";"}], "\n"}]}]], "Input",
 CellLabel->
  "In[145]:=",ExpressionUUID->"5c5dd90d-ec3f-401c-a613-214a2a9507bc"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"EXPLICIT_EXPONENT_SUBSTITUTION_RESIDUAL=\"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["1.63730029064644157238725135597305912`8.014607352624113*^-60",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[1.63730029064644157238725135597305912`8.014607352624113*^-60],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["EXPLICIT_EXPONENT_SUBSTITUTION_RESIDUAL=", 
   InputForm[1.63730029064644157238725135597305912`8.014607352624113*^-60]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141930159828*^9},
 CellLabel->
  "During evaluation of \
In[145]:=",ExpressionUUID->"c315688d-9060-4326-a80f-9f8be658033e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"PLUS_MATRIX=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
          "-", "0.02547631419301331944656679367471822652`13.787888371990134"}]\
, " ", "+", " ", 
          RowBox[{
          "0.05290211152759165775298781186397319361`14.105224782449477", "*", 
           "I"}]}], ",", " ", 
         RowBox[{
         "1.20296901807744014361007697218102796091`14.105224782449477", " ", 
          "+", " ", 
          RowBox[{
          "0.57931934631791027191855570468852178045`13.787888371990134", "*", 
           "I"}]}], ",", " ", 
         RowBox[{"-", "0.30307519365708251688314174878783006583`14."}]}], 
        "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
          "-", "0.90048078650124923964818835154859487118`13.787888371990134"}]\
, " ", "+", " ", 
          RowBox[{
          "1.86986762037213010900104315827451975147`14.105224782449477", "*", 
           "I"}]}], ",", " ", 
         RowBox[{
          RowBox[{
          "-", "5.62737992152887414311528632402004760144`14.105224782449477"}]\
, " ", "-", " ", 
          RowBox[{
          "2.71000334059540802061506324136770901284`13.787888371990134", "*", 
           "I"}]}], ",", " ", 
         "6.81698428017021667536319060937502460942`14."}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "0.11460887181821108477157373910030784326`13.787888371990134", " ", 
          "-", " ", 
          RowBox[{
          "0.23798777456753158823546362658634637179`14.105224782449477", "*", 
           "I"}]}], ",", " ", 
         RowBox[{
         "6.53921244689506266087853537219193520545`14.105224782449477", " ", 
          "+", " ", 
          RowBox[{
          "3.14911874141493644923981637059718878915`13.787888371990135", "*", 
           "I"}]}], ",", " ", 
         RowBox[{"-", "8.08270304384819840709113484599354512789`14."}]}], 
        "}"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{{
       Complex[-0.02547631419301331944656679367471822652`13.787888371990134, 
        0.05290211152759165775298781186397319361`14.105224782449477], 
       Complex[
       1.20296901807744014361007697218102796091`14.105224782449477, 
        0.57931934631791027191855570468852178045`13.787888371990134], \
-0.30307519365708251688314174878783006583`14.}, {
       Complex[-0.90048078650124923964818835154859487118`13.787888371990134, 
        1.86986762037213010900104315827451975147`14.105224782449477], 
       Complex[-5.62737992152887414311528632402004760144`14.105224782449477, \
-2.71000334059540802061506324136770901284`13.787888371990134], 
       6.81698428017021667536319060937502460942`14.}, {
       Complex[
       0.11460887181821108477157373910030784326`13.787888371990134, \
-0.23798777456753158823546362658634637179`14.105224782449477], 
       Complex[
       6.53921244689506266087853537219193520545`14.105224782449477, 
        3.14911874141493644923981637059718878915`13.787888371990135], \
-8.08270304384819840709113484599354512789`14.}}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["PLUS_MATRIX=", 
   InputForm[{{
      Complex[-0.02547631419301331944656679367471822652`13.787888371990134, 
       0.05290211152759165775298781186397319361`14.105224782449477], 
      Complex[
      1.20296901807744014361007697218102796091`14.105224782449477, 
       0.57931934631791027191855570468852178045`13.787888371990134], \
-0.30307519365708251688314174878783006583`14.}, {
      Complex[-0.90048078650124923964818835154859487118`13.787888371990134, 
       1.86986762037213010900104315827451975147`14.105224782449477], 
      Complex[-5.62737992152887414311528632402004760144`14.105224782449477, \
-2.71000334059540802061506324136770901284`13.787888371990134], 
      6.81698428017021667536319060937502460942`14.}, {
      Complex[
      0.11460887181821108477157373910030784326`13.787888371990134, \
-0.23798777456753158823546362658634637179`14.105224782449477], 
      Complex[
      6.53921244689506266087853537219193520545`14.105224782449477, 
       3.14911874141493644923981637059718878915`13.787888371990135], \
-8.08270304384819840709113484599354512789`14.}}]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001419301805153`*^9},
 CellLabel->
  "During evaluation of \
In[145]:=",ExpressionUUID->"ffc3302d-8d64-4866-89ed-5134142c34fc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"MINUS_MATRIX=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
          "-", "4.07532277496712811705150977165456308582`13.787888371990135"}]\
, " ", "-", " ", 
          RowBox[{
          "8.46249494015779097883872576611164944305`14.105224782449477", "*", 
           "I"}]}], ",", " ", 
         RowBox[{
          RowBox[{
          "-", "2.29412654994037060065409933630094518697`14.105224782449477"}]\
, " ", "+", " ", 
          RowBox[{
          "1.10479311878376479758819666305551477912`13.787888371990134", "*", 
           "I"}]}], ",", " ", 
         RowBox[{"-", "0.14143194902187946078640703149338271288`14."}]}], 
        "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "1.34421365702077264825981154915181032248`13.787888371990134", " ", 
          "+", " ", 
          RowBox[{
          "2.79128842036838265055669648499705387277`14.105224782449477", "*", 
           "I"}]}], ",", " ", 
         RowBox[{
         "9.75268948609333553887525994563210305026`14.105224782449477", " ", 
          "-", " ", 
          RowBox[{
          "4.69664772161359049377716185144816818418`13.787888371990134", "*", 
           "I"}]}], ",", " ", 
         RowBox[{"-", "6.59356553964913576648314367401401717485`14."}]}], 
        "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "0.09776133359855550083830542398061335275`13.787888371990134", " ", 
          "+", " ", 
          RowBox[{
          "0.20300350097484655825736393798140166114`14.105224782449477", "*", 
           "I"}]}], ",", " ", 
         RowBox[{
          RowBox[{
          "-", "6.18264253500841832621875042041877996663`14.105224782449477"}]\
, " ", "+", " ", 
          RowBox[{
          "2.97740372201989162691870579024520034447`13.787888371990134", "*", 
           "I"}]}], ",", " ", 
         "9.90713804861412981127972318951856910052`14."}], "}"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{{
       Complex[-4.07532277496712811705150977165456308582`13.787888371990135, \
-8.46249494015779097883872576611164944305`14.105224782449477], 
       Complex[-2.29412654994037060065409933630094518697`14.105224782449477, 
        1.10479311878376479758819666305551477912`13.787888371990134], \
-0.14143194902187946078640703149338271288`14.}, {
       Complex[
       1.34421365702077264825981154915181032248`13.787888371990134, 
        2.79128842036838265055669648499705387277`14.105224782449477], 
       Complex[
       9.75268948609333553887525994563210305026`14.105224782449477, \
-4.69664772161359049377716185144816818418`13.787888371990134], \
-6.59356553964913576648314367401401717485`14.}, {
       Complex[
       0.09776133359855550083830542398061335275`13.787888371990134, 
        0.20300350097484655825736393798140166114`14.105224782449477], 
       Complex[-6.18264253500841832621875042041877996663`14.105224782449477, 
        2.97740372201989162691870579024520034447`13.787888371990134], 
       9.90713804861412981127972318951856910052`14.}}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["MINUS_MATRIX=", 
   InputForm[{{
      Complex[-4.07532277496712811705150977165456308582`13.787888371990135, \
-8.46249494015779097883872576611164944305`14.105224782449477], 
      Complex[-2.29412654994037060065409933630094518697`14.105224782449477, 
       1.10479311878376479758819666305551477912`13.787888371990134], \
-0.14143194902187946078640703149338271288`14.}, {
      Complex[
      1.34421365702077264825981154915181032248`13.787888371990134, 
       2.79128842036838265055669648499705387277`14.105224782449477], 
      Complex[
      9.75268948609333553887525994563210305026`14.105224782449477, \
-4.69664772161359049377716185144816818418`13.787888371990134], \
-6.59356553964913576648314367401401717485`14.}, {
      Complex[
      0.09776133359855550083830542398061335275`13.787888371990134, 
       0.20300350097484655825736393798140166114`14.105224782449477], 
      Complex[-6.18264253500841832621875042041877996663`14.105224782449477, 
       2.97740372201989162691870579024520034447`13.787888371990134], 
      9.90713804861412981127972318951856910052`14.}}]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141930195763*^9},
 CellLabel->
  "During evaluation of \
In[145]:=",ExpressionUUID->"9f4ac733-1333-44ee-acfc-b79f2896b00f"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "precw", 
   "\"The precision of the argument function \
(\\!\\(\\*RowBox[{\\\"0.025`70.\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \
\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"\[ImaginaryI]\\\", \
\\\" \\\", \\\"th\\\"}]], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\
\\\", FractionBox[\\\"1\\\", RowBox[{RowBox[{\\\"-\\\", \\\"2.`70.\\\"}], \
\\\"+\\\", RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"9\\\", \\\"\
\[RightSkeleton]\\\"}], \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}]}]}]]}], \\\"+\\\", \
FractionBox[\\\"1\\\", RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"20\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\
\\\", \\\"\[RightSkeleton]\\\"}]}]]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"uCircle\\\", \\\"[\\\", RowBox[{\\\"th\\\", \\\",\\\", \\\"1\\\", \
\\\",\\\", \\\"0\\\", \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \
\\\"0.642857142857142857142857142857142857142857142857142857142857142857142857\
142857142857142857142857`70.65321251377534\\\"}], \\\",\\\", \
RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"2\\\"]}], \\\",\\\", RowBox[{\\\
\"-\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"102\\\", \\\"\[RightSkeleton]\\\
\"}]}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"0.357142857142857142857142857142857142857142857142857142857142857142857142\
857142857142857142857143`70.39794000867204\\\"}]}], \\\"}\\\"}]}], \
\\\"]\\\"}]}]\\)) is less than WorkingPrecision \
(\\!\\(\\*RowBox[{\\\"70.`\\\"}]\\)).\"", 2, 175, 3, 18056328162616181693, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{4.0001419305551043`*^9},
 CellLabel->
  "During evaluation of \
In[145]:=",ExpressionUUID->"d6f2438c-aaaa-4a8c-98b2-315b6269e501"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "precw", 
   "\"The precision of the argument function \
(\\!\\(\\*RowBox[{\\\"0.025`70.\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \
\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"\[ImaginaryI]\\\", \
\\\" \\\", \\\"th\\\"}]], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\
\\\", FractionBox[\\\"1\\\", RowBox[{RowBox[{\\\"-\\\", \\\"2.`70.\\\"}], \
\\\"+\\\", RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"9\\\", \\\"\
\[RightSkeleton]\\\"}], \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}]}]}]]}], \\\"+\\\", \
FractionBox[\\\"1\\\", RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"20\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\
\\\", \\\"\[RightSkeleton]\\\"}]}]]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"uCircle\\\", \\\"[\\\", RowBox[{\\\"th\\\", \\\",\\\", \\\"1\\\", \
\\\",\\\", \\\"0\\\", \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"0.\
642857142857142857142857142857142857142857142857142857142857142857142857142857\
142857142857142857`70.65321251377534\\\", \\\",\\\", FractionBox[\\\"1\\\", \
\\\"2\\\"], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"102\\\", \\\"\
\[RightSkeleton]\\\"}], \\\",\\\", \
\\\"0.357142857142857142857142857142857142857142857142857142857142857142857142\
857142857142857142857143`70.39794000867204\\\"}], \\\"}\\\"}]}], \
\\\"]\\\"}]}]\\)) is less than WorkingPrecision \
(\\!\\(\\*RowBox[{\\\"70.`\\\"}]\\)).\"", 2, 176, 4, 18056328162616181693, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{4.000141932860538*^9},
 CellLabel->
  "During evaluation of \
In[145]:=",ExpressionUUID->"3839eade-e12d-42a1-ae36-0a78972c2c04"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DIRECT_LOADED_CONTOUR_PLUS_MAX_RESIDUAL=\"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     "8.1114123097420828381332875813826261051252011`16.391829745281182*^-53",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[
    8.1114123097420828381332875813826261051252011`16.391829745281182*^-53],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["DIRECT_LOADED_CONTOUR_PLUS_MAX_RESIDUAL=", 
   InputForm[
   8.1114123097420828381332875813826261051252011`16.391829745281182*^-53]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001419346234713`*^9},
 CellLabel->
  "During evaluation of \
In[145]:=",ExpressionUUID->"07c03af9-adb8-49cc-b245-7cd699ad77b9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DIRECT_LOADED_CONTOUR_MINUS_MAX_RESIDUAL=\"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     "2.1101889221131519803598221799554933322995`12.542708641883813*^-56",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[
    2.1101889221131519803598221799554933322995`12.542708641883813*^-56],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["DIRECT_LOADED_CONTOUR_MINUS_MAX_RESIDUAL=", 
   InputForm[
   2.1101889221131519803598221799554933322995`12.542708641883813*^-56]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141934642425*^9},
 CellLabel->
  "During evaluation of \
In[145]:=",ExpressionUUID->"7caa048f-a090-4862-b994-da00c80b96a4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"CHO_PERIOD_RELATION_MAX_RESIDUAL=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     "3.1049811937142366871131213619016832931575714`16.454049003387933*^-53",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[
    3.1049811937142366871131213619016832931575714`16.454049003387933*^-53],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["CHO_PERIOD_RELATION_MAX_RESIDUAL=", 
   InputForm[
   3.1049811937142366871131213619016832931575714`16.454049003387933*^-53]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141934658575*^9},
 CellLabel->
  "During evaluation of \
In[145]:=",ExpressionUUID->"f8ce9ce0-a2ce-4b6c-90d0-83b170841476"],

Cell[BoxData["\<\"CHECK=PASS\"\>"], "Print",
 CellChangeTimes->{4.000141934671297*^9},
 CellLabel->
  "During evaluation of \
In[145]:=",ExpressionUUID->"84f34fcf-93a9-434f-9afa-1db1ba40fe8e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Period", " ", "relation", " ", "check"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"$MaxExtraPrecision", "=", "2000"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"wp", "=", "90"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"failed", "=", "False"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"check", "[", 
      RowBox[{"label_", ",", "residual_", ",", 
       RowBox[{"tol_", ":", 
        RowBox[{"10", "^", 
         RowBox[{"-", "35"}]}]}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "err", "}"}], ",", 
       RowBox[{
        RowBox[{"err", "=", 
         RowBox[{"Max", "[", 
          RowBox[{"Abs", "[", 
           RowBox[{"Flatten", "[", 
            RowBox[{"{", "residual", "}"}], "]"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"label", ",", "\"\< = \>\"", ",", 
          RowBox[{"InputForm", "[", 
           RowBox[{"N", "[", 
            RowBox[{"err", ",", "8"}], "]"}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"!", 
           RowBox[{"TrueQ", "[", 
            RowBox[{"err", "<", "tol"}], "]"}]}], ",", 
          RowBox[{"failed", "=", "True"}]}], "]"}]}]}], "]"}]}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{
     RowBox[{"r", "[", "e_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "e"}], "-", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{"-", "e"}], ",", 
       RowBox[{"e", "-", 
        RowBox[{"1", "/", "2"}]}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"coh", "[", "e_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"e", "+", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "e"}], "+", "1"}], ")"}]}]}], ",", "2", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "e"}], "+", "1"}], ")"}]}], "/", "e"}], ",", 
         RowBox[{"1", "/", "e"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"1", "/", "e"}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"e", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "e"}], "-", "1"}], ")"}]}], ")"}]}]}], "}"}]}], 
      "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"m", "[", "e_", "]"}], ":=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "e"}], "+", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "e"}], "+", "1"}], ")"}]}], "/", "2"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "e"}], "-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "e"}], "+", "1"}], ")"}], "/", "2"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "e"}], "+", "1"}], ")"}]}], "/", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"e", "+", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"e", "+", "1"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "e"}], "-", "1"}], ")"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "e"}], "-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "e"}], "+", "1"}], ")"}], "/", "2"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"e", "+", "1"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "e"}], "-", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "e"}], "-", "1"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "e"}], "+", "1"}], ")"}]}]}], "}"}]}], "}"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "e"}], "+", "3"}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"hom", "[", "z_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"z", "-", "1"}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"z", "+", "1"}], ")"}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"z", "+", "1"}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"z", "-", "1"}], ")"}]}], ")"}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"z", "-", "1"}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"z", "/", 
          RowBox[{"(", 
           RowBox[{"z", "-", "1"}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], 
          RowBox[{"z", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"z", "^", "2"}], "-", "1"}], ")"}]}]}]}], "}"}]}], 
      "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"rhs", "[", "e_", "]"}], ":=", 
     RowBox[{"Pi", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Tan", "[", 
            RowBox[{"Pi", " ", "e"}], "]"}]}], ",", "I", ",", "0"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "I"}], ",", 
          RowBox[{"Cot", "[", 
           RowBox[{"Pi", " ", "e"}], "]"}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Cot", "[", 
             RowBox[{"Pi", " ", "e"}], "]"}]}], "+", "I"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Cot", "[", 
             RowBox[{"Pi", " ", "e"}], "]"}]}], "-", "I"}], ",", 
          RowBox[{"2", " ", 
           RowBox[{"Csc", "[", 
            RowBox[{"2", " ", "Pi", " ", "e"}], "]"}]}]}], "}"}]}], "}"}]}]}],
     ";"}], "\n", 
   RowBox[{
    RowBox[{"check", "[", 
     RowBox[{"\"\<symbolic inverse\>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"coh", "[", "e", "]"}], ".", 
         RowBox[{"m", "[", "e", "]"}]}], "-", 
        RowBox[{"IdentityMatrix", "[", "3", "]"}]}], "]"}]}], "]"}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"check", "[", 
     RowBox[{"\"\<symbolic determinant C\>\"", ",", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"Det", "[", 
         RowBox[{"coh", "[", "e", "]"}], "]"}], "-", 
        RowBox[{"4", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "e"}], "+", "3"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"e", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", 
               RowBox[{"e", "^", "2"}]}], "-", "1"}], ")"}]}], ")"}]}]}]}], 
       "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"check", "[", 
     RowBox[{"\"\<symbolic determinant H\>\"", ",", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"Det", "[", 
         RowBox[{"hom", "[", "z", "]"}], "]"}], "+", 
        RowBox[{"z", "/", 
         RowBox[{"(", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"z", "^", "2"}], "-", "1"}], ")"}]}], ")"}]}]}], "]"}]}],
      "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"e", "+", 
           RowBox[{"1", "/", "2"}]}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"e", "+", "1"}], ")"}]}], ",", "0"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"check", "[", 
     RowBox[{"\"\<beta degeneration coefficient\>\"", ",", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"v", ".", 
         RowBox[{"m", "[", "e", "]"}], ".", "v"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "e"}], "+", "1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", 
           RowBox[{"(", 
            RowBox[{"e", "+", "1"}], ")"}]}], ")"}]}]}], "]"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Pull", " ", "back", " ", "every", " ", "rational", " ", "cocycle", " ", 
     "through", " ", "each", " ", "of", " ", "the", " ", "three", " ", 
     "affine", " ", 
     RowBox[{"maps", ".", "This"}], " ", "independently", " ", "fixes", " ", 
     "the", " ", "rational", " ", "prefactors", " ", "in", " ", "the", " ", 
     "nine", " ", "Q", " ", 
     RowBox[{"entries", "."}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"phis", "[", "x_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"x", "+", "t"}], ")"}]}], "-", 
        RowBox[{"1", "/", "x"}]}], ",", 
       RowBox[{
        RowBox[{"1", "/", "x"}], "-", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"x", "-", 
           RowBox[{"3", "/", "4"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"x", "-", 
           RowBox[{"3", "/", "4"}]}], ")"}]}], "-", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"x", "-", "1"}], ")"}]}]}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"maps", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "t"}], "+", 
        RowBox[{"t", " ", "s"}]}], ",", 
       RowBox[{"3", 
        RowBox[{"s", "/", "4"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", "s"}], ")"}], "/", "4"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"expected", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"s", 
            RowBox[{"(", 
             RowBox[{"1", "-", "s"}], ")"}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"-", "3"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"4", "t"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", "s"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", "t", " ", 
               RowBox[{"s", "/", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"4", "t"}]}], ")"}]}]}]}], ")"}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"-", "t"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"4", "t"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "+", "t"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", "t", " ", 
               RowBox[{"s", "/", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"4", "t"}]}], ")"}]}]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"t", " ", 
               RowBox[{"s", "/", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "t"}], ")"}]}]}]}], ")"}]}], ")"}]}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"s", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", 
               RowBox[{"s", "/", 
                RowBox[{"(", 
                 RowBox[{"4", "t"}], ")"}]}]}]}], ")"}]}], ")"}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"s", 
            RowBox[{"(", 
             RowBox[{"1", "-", "s"}], ")"}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{"1", "-", "s"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"3", 
               RowBox[{"s", "/", "4"}]}]}], ")"}]}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], 
          RowBox[{"t", "/", 
           RowBox[{"(", 
            RowBox[{"3", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"4", "t"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"s", "/", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"4", "t"}]}], ")"}]}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"s", "/", "3"}]}], ")"}]}], ")"}]}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"s", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"s", "/", "3"}]}], ")"}]}], ")"}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"s", 
            RowBox[{"(", 
             RowBox[{"1", "-", "s"}], ")"}]}], ")"}]}]}], "}"}]}], "}"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"check", "[", 
     RowBox[{"\"\<nine rational pullbacks\>\"", ",", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"maps", "[", 
              RowBox[{"[", "j", "]"}], "]"}], ",", "s"}], "]"}], " ", 
           RowBox[{"phis", "[", 
            RowBox[{"maps", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "-", 
          RowBox[{"expected", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "3"}], "}"}]}], "]"}], "]"}]}], "]"}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"pref", "[", 
      RowBox[{"aa_", ",", "tt_"}], "]"}], ":=", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", "=", 
          RowBox[{"aa", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{"b", "=", 
          RowBox[{"aa", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", 
         RowBox[{"c", "=", 
          RowBox[{"aa", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ",", 
         RowBox[{"d", "=", 
          RowBox[{"aa", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], ",", 
         RowBox[{"ll", "=", 
          RowBox[{"3", "+", 
           RowBox[{"4", "tt"}]}]}], ",", 
         RowBox[{"bb", "=", 
          RowBox[{"1", "+", "tt"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "Pi", 
            RowBox[{"(", 
             RowBox[{"b", "+", "c"}], ")"}]}], "]"}], 
          RowBox[{"tt", "^", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b"}], ")"}]}], 
          RowBox[{"ll", "^", "c"}], " ", 
          RowBox[{"bb", "^", "d"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "Pi", " ", "c"}], "]"}], 
          RowBox[{"tt", "^", "a"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "/", "4"}], ")"}], "^", "b"}], " ", 
          RowBox[{"3", "^", "c"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"ll", "/", "4"}], ")"}], "^", "a"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "/", "4"}], ")"}], "^", "b"}], " ", 
          RowBox[{"4", "^", 
           RowBox[{"(", 
            RowBox[{"-", "d"}], ")"}]}]}]}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"q", "[", 
      RowBox[{"aa_", ",", "tt_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "a", ",", "b", ",", "c", ",", "d", ",", "ll", ",", "bb", ",", "xy", 
         ",", "f"}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "=", "aa"}], 
        ";", 
        RowBox[{"ll", "=", 
         RowBox[{"3", "+", 
          RowBox[{"4", "tt"}]}]}], ";", 
        RowBox[{"bb", "=", 
         RowBox[{"1", "+", "tt"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"xy", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"4", 
              RowBox[{"tt", "/", "ll"}]}], ",", 
             RowBox[{"tt", "/", "bb"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "/", 
              RowBox[{"(", 
               RowBox[{"4", "tt"}], ")"}]}], ",", 
             RowBox[{"3", "/", "4"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "ll"}], ",", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "3"}]}], "}"}]}], "}"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"j_", ",", "aa1_", ",", "bb1_", ",", "bb2_", ",", "cc_"}], 
          "]"}], ":=", 
         RowBox[{"AppellF1", "[", 
          RowBox[{"aa1", ",", "bb1", ",", "bb2", ",", "cc", ",", 
           RowBox[{"xy", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"xy", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Beta", "[", 
              RowBox[{"a", ",", "b"}], "]"}], 
             RowBox[{"f", "[", 
              RowBox[{"1", ",", "a", ",", 
               RowBox[{"-", "c"}], ",", 
               RowBox[{"-", "d"}], ",", 
               RowBox[{"a", "+", "b"}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Beta", "[", 
               RowBox[{"b", ",", 
                RowBox[{"c", "+", "1"}]}], "]"}]}], 
             RowBox[{"f", "[", 
              RowBox[{"2", ",", "b", ",", 
               RowBox[{"1", "-", "a"}], ",", 
               RowBox[{"-", "d"}], ",", 
               RowBox[{"b", "+", "c", "+", "1"}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", "4"}], 
             RowBox[{"tt", "/", 
              RowBox[{"(", 
               RowBox[{"3", "ll"}], ")"}]}], 
             RowBox[{"Beta", "[", 
              RowBox[{
               RowBox[{"c", "+", "1"}], ",", 
               RowBox[{"d", "+", "1"}]}], "]"}], 
             RowBox[{"f", "[", 
              RowBox[{"3", ",", 
               RowBox[{"c", "+", "1"}], ",", 
               RowBox[{"1", "-", "a"}], ",", 
               RowBox[{"1", "-", "b"}], ",", 
               RowBox[{"c", "+", "d", "+", "2"}]}], "]"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "/", "ll"}], " ", 
             RowBox[{"Beta", "[", 
              RowBox[{
               RowBox[{"a", "+", "1"}], ",", "b"}], "]"}], 
             RowBox[{"f", "[", 
              RowBox[{"1", ",", 
               RowBox[{"a", "+", "1"}], ",", 
               RowBox[{"1", "-", "c"}], ",", 
               RowBox[{"-", "d"}], ",", 
               RowBox[{"a", "+", "b", "+", "1"}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"Beta", "[", 
              RowBox[{"b", ",", "c"}], "]"}], 
             RowBox[{"f", "[", 
              RowBox[{"2", ",", "b", ",", 
               RowBox[{"-", "a"}], ",", 
               RowBox[{"-", "d"}], ",", 
               RowBox[{"b", "+", "c"}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Beta", "[", 
               RowBox[{"c", ",", 
                RowBox[{"d", "+", "1"}]}], "]"}]}], 
             RowBox[{"f", "[", 
              RowBox[{"3", ",", "c", ",", 
               RowBox[{"-", "a"}], ",", 
               RowBox[{"1", "-", "b"}], ",", 
               RowBox[{"c", "+", "d", "+", "1"}]}], "]"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "tt"}], "/", 
              RowBox[{"(", 
               RowBox[{"ll", " ", "bb"}], ")"}]}], 
             RowBox[{"Beta", "[", 
              RowBox[{
               RowBox[{"a", "+", "1"}], ",", 
               RowBox[{"b", "+", "1"}]}], "]"}], 
             RowBox[{"f", "[", 
              RowBox[{"1", ",", 
               RowBox[{"a", "+", "1"}], ",", 
               RowBox[{"1", "-", "c"}], ",", 
               RowBox[{"1", "-", "d"}], ",", 
               RowBox[{"a", "+", "b", "+", "2"}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Beta", "[", 
               RowBox[{
                RowBox[{"b", "+", "1"}], ",", "c"}], "]"}]}], 
             RowBox[{
              RowBox[{"f", "[", 
               RowBox[{"2", ",", 
                RowBox[{"b", "+", "1"}], ",", 
                RowBox[{"-", "a"}], ",", 
                RowBox[{"1", "-", "d"}], ",", 
                RowBox[{"b", "+", "c", "+", "1"}]}], "]"}], "/", "4"}]}], ",", 
            RowBox[{
             RowBox[{"Beta", "[", 
              RowBox[{"c", ",", "d"}], "]"}], 
             RowBox[{"f", "[", 
              RowBox[{"3", ",", "c", ",", 
               RowBox[{"-", "a"}], ",", 
               RowBox[{"-", "b"}], ",", 
               RowBox[{"c", "+", "d"}]}], "]"}]}]}], "}"}]}], "}"}]}]}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"tt", ",", "ee"}], "}"}], "=", 
        RowBox[{"N", "[", 
         RowBox[{"sample", ",", "wp"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"qp", "=", 
        RowBox[{"q", "[", 
         RowBox[{
          RowBox[{"r", "[", "ee", "]"}], ",", "tt"}], "]"}]}], ";", 
       RowBox[{"qm", "=", 
        RowBox[{"q", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"r", "[", "ee", "]"}]}], ",", "tt"}], "]"}]}], ";", 
       RowBox[{"dd", "=", 
        RowBox[{"DiagonalMatrix", "[", 
         RowBox[{"pref", "[", 
          RowBox[{
           RowBox[{"r", "[", "ee", "]"}], ",", "tt"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pp", "=", 
        RowBox[{"qp", ".", "dd"}]}], ";", 
       RowBox[{"pm", "=", 
        RowBox[{"qm", ".", 
         RowBox[{"Inverse", "[", "dd", "]"}]}]}], ";", 
       RowBox[{"hh", "=", 
        RowBox[{"hom", "[", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "Pi", " ", "I", " ", "ee"}], "]"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<sample = \>\"", ",", 
         RowBox[{"InputForm", "[", "sample", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"check", "[", 
        RowBox[{"\"\<full relation\>\"", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", "pm", "]"}], ".", 
           RowBox[{"m", "[", "ee", "]"}], ".", "pp"}], "-", 
          RowBox[{"rhs", "[", "ee", "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"check", "[", 
        RowBox[{"\"\<equivalent dual relation\>\"", ",", 
         RowBox[{
          RowBox[{"pp", ".", 
           RowBox[{"Inverse", "[", 
            RowBox[{"Transpose", "[", "hh", "]"}], "]"}], ".", 
           RowBox[{"Transpose", "[", "pm", "]"}]}], "-", 
          RowBox[{"2", "Pi", " ", "I", " ", 
           RowBox[{"coh", "[", "ee", "]"}]}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"check", "[", 
        RowBox[{"\"\<factor-free Appell relation\>\"", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", "qm", "]"}], ".", 
           RowBox[{"m", "[", "ee", "]"}], ".", "qp"}], "-", 
          RowBox[{"dd", ".", 
           RowBox[{"rhs", "[", "ee", "]"}], ".", 
           RowBox[{"Inverse", "[", "dd", "]"}]}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"target", "=", 
        RowBox[{
         RowBox[{"-", "8"}], 
         RowBox[{"Pi", "^", "3"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "ee"}], "+", "3"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"ee", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", 
               RowBox[{"ee", "^", "2"}]}], "-", "1"}], ")"}], 
            RowBox[{"Sin", "[", 
             RowBox[{"2", "Pi", " ", "ee"}], "]"}]}], ")"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"check", "[", 
        RowBox[{"\"\<determinant relative error\>\"", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Det", "[", "qp", "]"}], 
             RowBox[{"Det", "[", "qm", "]"}]}], "-", "target"}], ")"}], "/", 
          "target"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"check", "[", 
        RowBox[{"\"\<beta reflection\>\"", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Beta", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "ee"}], "-", 
              RowBox[{"1", "/", "2"}]}], ",", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}]}], "]"}], 
           RowBox[{"Beta", "[", 
            RowBox[{
             RowBox[{"ee", "+", 
              RowBox[{"1", "/", "2"}]}], ",", 
             RowBox[{"1", "/", "2"}]}], "]"}]}], "-", 
          RowBox[{"4", "Pi", 
           RowBox[{"(", 
            RowBox[{"ee", "+", "1"}], ")"}], 
           RowBox[{
            RowBox[{"Tan", "[", 
             RowBox[{"Pi", " ", "ee"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "ee"}], "+", "1"}], ")"}]}]}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"check", "[", 
        RowBox[{"\"\<trigonometric conversion\>\"", ",", 
         RowBox[{
          RowBox[{"2", "Pi", " ", "I", " ", 
           RowBox[{"Transpose", "[", "hh", "]"}]}], "-", 
          RowBox[{"rhs", "[", "ee", "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"check", "[", 
        RowBox[{"\"\<elliptic degeneration\>\"", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"EllipticK", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "tt"}], "]"}], 
           RowBox[{
            RowBox[{"EllipticE", "[", 
             RowBox[{"-", "tt"}], "]"}], "/", 
            RowBox[{"Sqrt", "[", "tt", "]"}]}]}], "+", 
          RowBox[{
           RowBox[{"Sqrt", "[", "tt", "]"}], 
           RowBox[{"EllipticK", "[", 
            RowBox[{"-", "tt"}], "]"}], 
           RowBox[{"EllipticE", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "tt"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sqrt", "[", "tt", "]"}], "+", 
             RowBox[{"1", "/", 
              RowBox[{"Sqrt", "[", "tt", "]"}]}]}], ")"}], 
           RowBox[{"EllipticK", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "tt"}], "]"}], 
           RowBox[{"EllipticK", "[", 
            RowBox[{"-", "tt"}], "]"}]}], "-", 
          RowBox[{"Pi", "/", "2"}]}]}], "]"}], ";"}], ",", 
      RowBox[{"{", 
       RowBox[{"sample", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", "7"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "5"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", 
            RowBox[{"2", "/", "9"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", "/", "2"}], ",", 
            RowBox[{
             RowBox[{"1", "/", "9"}], "+", 
             RowBox[{"I", "/", "30"}]}]}], "}"}]}], "}"}]}], "}"}]}], "]"}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{"failed", ",", 
      RowBox[{
       RowBox[{"Print", "[", "\"\<COMPLETION_CHECK=FAIL\>\"", "]"}], ";", 
       RowBox[{"Quit", "[", "1", "]"}]}], ",", 
      RowBox[{"Print", "[", "\"\<COMPLETION_CHECK=PASS\>\"", "]"}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellLabel->
  "In[187]:=",ExpressionUUID->"6e4642c3-e200-4ab9-b89f-3a9acd44a28b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"symbolic inverse\"\>", "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["symbolic inverse", " = ", 
   InputForm[0]],
  Editable->False]], "Print",
 CellChangeTimes->{4.00014193470887*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"34d0b179-647d-41e1-b1db-48f30171808a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"symbolic determinant C\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["symbolic determinant C", " = ", 
   InputForm[0]],
  Editable->False]], "Print",
 CellChangeTimes->{4.00014193472151*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"65abd4f3-ccb1-4c0a-8b2d-dfb563496e86"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"symbolic determinant H\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["symbolic determinant H", " = ", 
   InputForm[0]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141934733333*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"dbc48b83-dc5d-4faf-830b-e2384b8a4066"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"beta degeneration coefficient\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["beta degeneration coefficient", " = ", 
   InputForm[0]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141934745047*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"f1a07bed-3a2c-4167-848a-8cda39a37fca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"nine rational pullbacks\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["nine rational pullbacks", " = ", 
   InputForm[0]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141934757312*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"afb88d49-5569-4f76-8637-06b30270acdd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"sample = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{"1", ",", " ", 
       RowBox[{"1", "/", "7"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{1, 
      Rational[1, 7]}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["sample = ", 
   InputForm[{1, 
     Rational[1, 7]}]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141941065455*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"805bc964-ecee-4a6e-a227-869df0d3ed2a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"full relation\"\>", "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["6.3399827242459996543085497`8.*^-52",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[6.3399827242459996543085497`8.*^-52],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["full relation", " = ", 
   InputForm[6.3399827242459996543085497`8.*^-52]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141941080974*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"e681dc6d-bdd6-4078-bd99-a6e50246ec40"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"equivalent dual relation\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["4.61591758558163545958780471`8.*^-51",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[4.61591758558163545958780471`8.*^-51],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["equivalent dual relation", " = ", 
   InputForm[4.61591758558163545958780471`8.*^-51]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141941093679*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"2f47e330-b19c-408b-8607-0926beaa3b7e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"factor-free Appell relation\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["6.3399827242459996543085497`8.*^-52",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[6.3399827242459996543085497`8.*^-52],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["factor-free Appell relation", " = ", 
   InputForm[6.3399827242459996543085497`8.*^-52]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141941104883*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"d413dd0e-4777-4249-89d8-9d00f3e574b9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"determinant relative error\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["4.333095609774758125142567`8.*^-53",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[4.333095609774758125142567`8.*^-53],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["determinant relative error", " = ", 
   InputForm[4.333095609774758125142567`8.*^-53]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141941115858*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"31541b8a-df69-4bae-86d7-c9c662f74fb6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"beta reflection\"\>", "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0``88.60277069723463",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0``88.60277069723463],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["beta reflection", " = ", 
   InputForm[0``88.60277069723463]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141941125539*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"4d205118-68e7-4a9c-aca4-1aa8428ce372"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"trigonometric conversion\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0``88.14430260288191",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0``88.14430260288191],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["trigonometric conversion", " = ", 
   InputForm[0``88.14430260288191]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141941136553*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"6da64ca1-df7b-407f-baf8-673ed2fb87be"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"elliptic degeneration\"\>", "\[InvisibleSpace]", "\<\" = \"\>",
    "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0``88.43878927919715",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0``88.43878927919715],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["elliptic degeneration", " = ", 
   InputForm[0``88.43878927919715]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141941147605*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"b72f8e9b-43fb-41fe-b456-7fd1419f8e1a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"sample = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{"2", ",", " ", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "5"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{2, 
      Rational[-1, 5]}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["sample = ", 
   InputForm[{2, 
     Rational[-1, 5]}]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001419515740747`*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"742c4360-02e7-47ea-984a-a98e4772b91a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"full relation\"\>", "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["1.39507902377220423867245942465318`8.*^-64",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[1.39507902377220423867245942465318`8.*^-64],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["full relation", " = ", 
   InputForm[1.39507902377220423867245942465318`8.*^-64]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141951592012*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"9baeecb6-ee71-4e23-bc1b-cea0de539009"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"equivalent dual relation\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["4.60443607632934920498332442307266`8.*^-64",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[4.60443607632934920498332442307266`8.*^-64],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["equivalent dual relation", " = ", 
   InputForm[4.60443607632934920498332442307266`8.*^-64]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001419516061697`*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"250bbdd6-4aeb-4587-952e-b33ac5587e2e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"factor-free Appell relation\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["2.16107811464472852407704914917704`8.*^-64",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[2.16107811464472852407704914917704`8.*^-64],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["factor-free Appell relation", " = ", 
   InputForm[2.16107811464472852407704914917704`8.*^-64]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141951618978*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"13c2f80e-c37f-45f6-9a08-c94a47503708"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"determinant relative error\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["2.6545106957759942198589326498885`8.*^-65",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[2.6545106957759942198589326498885`8.*^-65],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["determinant relative error", " = ", 
   InputForm[2.6545106957759942198589326498885`8.*^-65]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141951632347*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"082e7146-f3f9-4d24-b21b-0867d90135bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"beta reflection\"\>", "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0``87.93674780621458",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0``87.93674780621458],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["beta reflection", " = ", 
   InputForm[0``87.93674780621458]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001419516449757`*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"6ea83827-2afc-49c7-affb-e060ceaa2593"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"trigonometric conversion\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0``88.24231743185557",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0``88.24231743185557],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["trigonometric conversion", " = ", 
   InputForm[0``88.24231743185557]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141951657715*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"d015bacf-cce1-402e-93c7-a0ac397e96c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"elliptic degeneration\"\>", "\[InvisibleSpace]", "\<\" = \"\>",
    "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0``88.4288603884941",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0``88.4288603884941],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["elliptic degeneration", " = ", 
   InputForm[0``88.4288603884941]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001419516699257`*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"85f83066-fc0c-47da-981e-519128d0893c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"sample = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{"3", ",", " ", 
       RowBox[{"2", "/", "9"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{3, 
      Rational[2, 9]}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["sample = ", 
   InputForm[{3, 
     Rational[2, 9]}]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141965515596*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"cce25e8c-e940-42ce-a88b-b02f5d0cba25"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"full relation\"\>", "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["1.14398747554467731578602038771`8.*^-67",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[1.14398747554467731578602038771`8.*^-67],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["full relation", " = ", 
   InputForm[1.14398747554467731578602038771`8.*^-67]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141965529751*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"83837bf1-0571-436e-a423-b46e98c844a2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"equivalent dual relation\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["3.75151073827368416778540185412`8.*^-67",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[3.75151073827368416778540185412`8.*^-67],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["equivalent dual relation", " = ", 
   InputForm[3.75151073827368416778540185412`8.*^-67]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001419655437717`*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"6a92127b-c3c2-46bc-93b9-6116de276d9e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"factor-free Appell relation\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["2.1190930992327633175523021009`8.*^-67",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[2.1190930992327633175523021009`8.*^-67],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["factor-free Appell relation", " = ", 
   InputForm[2.1190930992327633175523021009`8.*^-67]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001419655556993`*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"96e206a9-19cc-499e-b210-a3001a0fc597"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"determinant relative error\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["1.5650754319933058823878474034`8.*^-68",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[1.5650754319933058823878474034`8.*^-68],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["determinant relative error", " = ", 
   InputForm[1.5650754319933058823878474034`8.*^-68]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141965568935*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"f973ee9d-b974-40e4-9a31-f677f46decaf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"beta reflection\"\>", "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0``88.29829451200423",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0``88.29829451200423],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["beta reflection", " = ", 
   InputForm[0``88.29829451200423]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141965580628*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"777f3b48-e5ce-4c67-9e7b-6fc55be310c9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"trigonometric conversion\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0``88.31453313620982",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0``88.31453313620982],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["trigonometric conversion", " = ", 
   InputForm[0``88.31453313620982]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141965592401*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"3a66329b-5692-461f-8297-45155b6e5b57"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"elliptic degeneration\"\>", "\[InvisibleSpace]", "\<\" = \"\>",
    "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0``88.41480892156774",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0``88.41480892156774],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["elliptic degeneration", " = ", 
   InputForm[0``88.41480892156774]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141965604391*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"48cbff47-13c2-445a-8e63-94e567fe33c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"sample = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "2"}], ",", " ", 
       RowBox[{
        RowBox[{"1", "/", "9"}], " ", "+", " ", 
        RowBox[{"I", "/", "30"}]}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{
      Rational[3, 2], 
      Complex[
       Rational[1, 9], 
       Rational[1, 30]]}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["sample = ", 
   InputForm[{
     Rational[3, 2], 
     Complex[
      Rational[1, 9], 
      Rational[1, 30]]}]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141996100984*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"3ca68e16-a5d1-4ff2-8d2c-7e8350d1652b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"full relation\"\>", "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["7.09848797005425948802235954508843`8.*^-64",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[7.09848797005425948802235954508843`8.*^-64],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["full relation", " = ", 
   InputForm[7.09848797005425948802235954508843`8.*^-64]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141996121491*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"ef4d67d9-7d7e-4aa9-b427-d86759d38d95"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"equivalent dual relation\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["3.607794303430773805530758311979221`8.*^-63",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[3.607794303430773805530758311979221`8.*^-63],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["equivalent dual relation", " = ", 
   InputForm[3.607794303430773805530758311979221`8.*^-63]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141996148459*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"e436454c-6fa8-444a-b8bd-233afe9c78eb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"factor-free Appell relation\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["1.194636698156231281655250638477999`8.*^-63",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[1.194636698156231281655250638477999`8.*^-63],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["factor-free Appell relation", " = ", 
   InputForm[1.194636698156231281655250638477999`8.*^-63]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141996160568*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"d20ad923-bc70-48f5-8d95-44dc27d83f93"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"determinant relative error\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["1.77770924671242422541193638058916`8.*^-64",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[1.77770924671242422541193638058916`8.*^-64],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["determinant relative error", " = ", 
   InputForm[1.77770924671242422541193638058916`8.*^-64]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001419961733713`*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"af2651f8-1468-45a8-a6f8-ca8286ee6e2d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"beta reflection\"\>", "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0``88.58318150380586",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0``88.58318150380586],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["beta reflection", " = ", 
   InputForm[0``88.58318150380586]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141996186429*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"43ed57ea-3e87-4082-8e99-e5609f6ccb66"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"trigonometric conversion\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0``87.86844535529019",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0``87.86844535529019],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["trigonometric conversion", " = ", 
   InputForm[0``87.86844535529019]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141996197277*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"20305fcf-ceb6-4762-ac63-81d203d30ae7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"elliptic degeneration\"\>", "\[InvisibleSpace]", "\<\" = \"\>",
    "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0``88.43533031862702",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0``88.43533031862702],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["elliptic degeneration", " = ", 
   InputForm[0``88.43533031862702]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141996211067*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"37492fe2-a3a3-4302-ba43-8e885aed2145"],

Cell[BoxData["\<\"COMPLETION_CHECK=PASS\"\>"], "Print",
 CellChangeTimes->{4.000141996224998*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"b6c63ce6-38e1-4f01-bc09-bc104b06b601"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Independent", " ", "checks", " ", "for", " ", "the", " ", "completed", 
     " ", "subsection"}], ",", 
    RowBox[{
     RowBox[{"2026", "-", "09", "-", 
      RowBox[{
      "12.", " ", "Both", " ", "period", " ", "matrices", " ", "are", " ", 
       "evaluated", " ", "directly", " ", "from", " ", 
       RowBox[{"Euler", "--"}], "Appell", " ", "formulas"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
     "neither", " ", "matrix", " ", "is", " ", "reconstructed", " ", "using", 
      " ", "a", " ", "bilinear", " ", 
      RowBox[{"relation", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"$MaxExtraPrecision", "=", "2000"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"wp", "=", "90"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"failed", "=", "False"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"check", "[", 
      RowBox[{"label_", ",", "residual_", ",", 
       RowBox[{"tol_", ":", 
        RowBox[{"10", "^", 
         RowBox[{"-", "35"}]}]}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "err", "}"}], ",", 
       RowBox[{
        RowBox[{"err", "=", 
         RowBox[{"Max", "[", 
          RowBox[{"Abs", "[", 
           RowBox[{"Flatten", "[", 
            RowBox[{"{", "residual", "}"}], "]"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"label", ",", "\"\< = \>\"", ",", 
          RowBox[{"InputForm", "[", 
           RowBox[{"N", "[", 
            RowBox[{"err", ",", "8"}], "]"}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"!", 
           RowBox[{"TrueQ", "[", 
            RowBox[{"err", "<", "tol"}], "]"}]}], ",", 
          RowBox[{"failed", "=", "True"}]}], "]"}]}]}], "]"}]}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{
     RowBox[{"r", "[", "e_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "e"}], "-", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{"-", "e"}], ",", 
       RowBox[{"e", "-", 
        RowBox[{"1", "/", "2"}]}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"coh", "[", "e_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"e", "+", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "e"}], "+", "1"}], ")"}]}]}], ",", "2", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "e"}], "+", "1"}], ")"}]}], "/", "e"}], ",", 
         RowBox[{"1", "/", "e"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"1", "/", "e"}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"e", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "e"}], "-", "1"}], ")"}]}], ")"}]}]}], "}"}]}], 
      "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"m", "[", "e_", "]"}], ":=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "e"}], "+", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "e"}], "+", "1"}], ")"}]}], "/", "2"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "e"}], "-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "e"}], "+", "1"}], ")"}], "/", "2"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "e"}], "+", "1"}], ")"}]}], "/", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"e", "+", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"e", "+", "1"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "e"}], "-", "1"}], ")"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "e"}], "-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "e"}], "+", "1"}], ")"}], "/", "2"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"e", "+", "1"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "e"}], "-", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "e"}], "-", "1"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "e"}], "+", "1"}], ")"}]}]}], "}"}]}], "}"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "e"}], "+", "3"}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"hom", "[", "z_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"z", "-", "1"}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"z", "+", "1"}], ")"}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"z", "+", "1"}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"z", "-", "1"}], ")"}]}], ")"}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"z", "-", "1"}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"z", "/", 
          RowBox[{"(", 
           RowBox[{"z", "-", "1"}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], 
          RowBox[{"z", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"z", "^", "2"}], "-", "1"}], ")"}]}]}]}], "}"}]}], 
      "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"rhs", "[", "e_", "]"}], ":=", 
     RowBox[{"Pi", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Tan", "[", 
            RowBox[{"Pi", " ", "e"}], "]"}]}], ",", "I", ",", "0"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "I"}], ",", 
          RowBox[{"Cot", "[", 
           RowBox[{"Pi", " ", "e"}], "]"}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Cot", "[", 
             RowBox[{"Pi", " ", "e"}], "]"}]}], "+", "I"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Cot", "[", 
             RowBox[{"Pi", " ", "e"}], "]"}]}], "-", "I"}], ",", 
          RowBox[{"2", " ", 
           RowBox[{"Csc", "[", 
            RowBox[{"2", " ", "Pi", " ", "e"}], "]"}]}]}], "}"}]}], "}"}]}]}],
     ";"}], "\n", 
   RowBox[{
    RowBox[{"check", "[", 
     RowBox[{"\"\<symbolic inverse\>\"", ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"coh", "[", "e", "]"}], ".", 
         RowBox[{"m", "[", "e", "]"}]}], "-", 
        RowBox[{"IdentityMatrix", "[", "3", "]"}]}], "]"}]}], "]"}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"check", "[", 
     RowBox[{"\"\<symbolic determinant C\>\"", ",", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"Det", "[", 
         RowBox[{"coh", "[", "e", "]"}], "]"}], "-", 
        RowBox[{"4", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "e"}], "+", "3"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"e", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", 
               RowBox[{"e", "^", "2"}]}], "-", "1"}], ")"}]}], ")"}]}]}]}], 
       "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"check", "[", 
     RowBox[{"\"\<symbolic determinant H\>\"", ",", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"Det", "[", 
         RowBox[{"hom", "[", "z", "]"}], "]"}], "+", 
        RowBox[{"z", "/", 
         RowBox[{"(", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"z", "^", "2"}], "-", "1"}], ")"}]}], ")"}]}]}], "]"}]}],
      "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"e", "+", 
           RowBox[{"1", "/", "2"}]}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"e", "+", "1"}], ")"}]}], ",", "0"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"check", "[", 
     RowBox[{"\"\<beta degeneration coefficient\>\"", ",", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"v", ".", 
         RowBox[{"m", "[", "e", "]"}], ".", "v"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "e"}], "+", "1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", 
           RowBox[{"(", 
            RowBox[{"e", "+", "1"}], ")"}]}], ")"}]}]}], "]"}]}], "]"}], 
    ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
    "Pull", " ", "back", " ", "every", " ", "rational", " ", "cocycle", " ", 
     "through", " ", "each", " ", "of", " ", "the", " ", "three", " ", 
     "affine", " ", 
     RowBox[{"maps", ".", "This"}], " ", "independently", " ", "fixes", " ", 
     "the", " ", "rational", " ", "prefactors", " ", "in", " ", "the", " ", 
     "nine", " ", "Q", " ", 
     RowBox[{"entries", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"phis", "[", "x_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"x", "+", "t"}], ")"}]}], "-", 
        RowBox[{"1", "/", "x"}]}], ",", 
       RowBox[{
        RowBox[{"1", "/", "x"}], "-", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"x", "-", 
           RowBox[{"3", "/", "4"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"x", "-", 
           RowBox[{"3", "/", "4"}]}], ")"}]}], "-", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"x", "-", "1"}], ")"}]}]}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"maps", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "t"}], "+", 
        RowBox[{"t", " ", "s"}]}], ",", 
       RowBox[{"3", 
        RowBox[{"s", "/", "4"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", "s"}], ")"}], "/", "4"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"expected", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"s", 
            RowBox[{"(", 
             RowBox[{"1", "-", "s"}], ")"}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"-", "3"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"4", "t"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", "s"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", "t", " ", 
               RowBox[{"s", "/", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"4", "t"}]}], ")"}]}]}]}], ")"}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"-", "t"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"4", "t"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "+", "t"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", "t", " ", 
               RowBox[{"s", "/", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"4", "t"}]}], ")"}]}]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"t", " ", 
               RowBox[{"s", "/", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "t"}], ")"}]}]}]}], ")"}]}], ")"}]}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"s", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", 
               RowBox[{"s", "/", 
                RowBox[{"(", 
                 RowBox[{"4", "t"}], ")"}]}]}]}], ")"}]}], ")"}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"s", 
            RowBox[{"(", 
             RowBox[{"1", "-", "s"}], ")"}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{"1", "-", "s"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"3", 
               RowBox[{"s", "/", "4"}]}]}], ")"}]}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], 
          RowBox[{"t", "/", 
           RowBox[{"(", 
            RowBox[{"3", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"4", "t"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"s", "/", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"4", "t"}]}], ")"}]}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"s", "/", "3"}]}], ")"}]}], ")"}]}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"s", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"s", "/", "3"}]}], ")"}]}], ")"}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"s", 
            RowBox[{"(", 
             RowBox[{"1", "-", "s"}], ")"}]}], ")"}]}]}], "}"}]}], "}"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"check", "[", 
     RowBox[{"\"\<nine rational pullbacks\>\"", ",", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"maps", "[", 
              RowBox[{"[", "j", "]"}], "]"}], ",", "s"}], "]"}], " ", 
           RowBox[{"phis", "[", 
            RowBox[{"maps", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "-", 
          RowBox[{"expected", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "3"}], "}"}]}], "]"}], "]"}]}], "]"}], ";"}], 
   "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"pref", "[", 
      RowBox[{"aa_", ",", "tt_"}], "]"}], ":=", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", "=", 
          RowBox[{"aa", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{"b", "=", 
          RowBox[{"aa", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", 
         RowBox[{"c", "=", 
          RowBox[{"aa", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ",", 
         RowBox[{"d", "=", 
          RowBox[{"aa", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], ",", 
         RowBox[{"ll", "=", 
          RowBox[{"3", "+", 
           RowBox[{"4", "tt"}]}]}], ",", 
         RowBox[{"bb", "=", 
          RowBox[{"1", "+", "tt"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "Pi", 
            RowBox[{"(", 
             RowBox[{"b", "+", "c"}], ")"}]}], "]"}], 
          RowBox[{"tt", "^", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b"}], ")"}]}], 
          RowBox[{"ll", "^", "c"}], " ", 
          RowBox[{"bb", "^", "d"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "Pi", " ", "c"}], "]"}], 
          RowBox[{"tt", "^", "a"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "/", "4"}], ")"}], "^", "b"}], " ", 
          RowBox[{"3", "^", "c"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"ll", "/", "4"}], ")"}], "^", "a"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "/", "4"}], ")"}], "^", "b"}], " ", 
          RowBox[{"4", "^", 
           RowBox[{"(", 
            RowBox[{"-", "d"}], ")"}]}]}]}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"q", "[", 
      RowBox[{"aa_", ",", "tt_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "a", ",", "b", ",", "c", ",", "d", ",", "ll", ",", "bb", ",", "xy", 
         ",", "f"}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "=", "aa"}], 
        ";", 
        RowBox[{"ll", "=", 
         RowBox[{"3", "+", 
          RowBox[{"4", "tt"}]}]}], ";", 
        RowBox[{"bb", "=", 
         RowBox[{"1", "+", "tt"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"xy", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"4", 
              RowBox[{"tt", "/", "ll"}]}], ",", 
             RowBox[{"tt", "/", "bb"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "/", 
              RowBox[{"(", 
               RowBox[{"4", "tt"}], ")"}]}], ",", 
             RowBox[{"3", "/", "4"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "ll"}], ",", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "3"}]}], "}"}]}], "}"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"j_", ",", "aa1_", ",", "bb1_", ",", "bb2_", ",", "cc_"}], 
          "]"}], ":=", 
         RowBox[{"Apply", "[", 
          RowBox[{"AppellF1", ",", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"aa1", ",", "bb1", ",", "bb2", ",", "cc", ",", 
               RowBox[{"xy", "[", 
                RowBox[{"[", 
                 RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{"xy", "[", 
                RowBox[{"[", 
                 RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "}"}], ",", "wp"}], 
            "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Beta", "[", 
              RowBox[{"a", ",", "b"}], "]"}], 
             RowBox[{"f", "[", 
              RowBox[{"1", ",", "a", ",", 
               RowBox[{"-", "c"}], ",", 
               RowBox[{"-", "d"}], ",", 
               RowBox[{"a", "+", "b"}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Beta", "[", 
               RowBox[{"b", ",", 
                RowBox[{"c", "+", "1"}]}], "]"}]}], 
             RowBox[{"f", "[", 
              RowBox[{"2", ",", "b", ",", 
               RowBox[{"1", "-", "a"}], ",", 
               RowBox[{"-", "d"}], ",", 
               RowBox[{"b", "+", "c", "+", "1"}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", "4"}], 
             RowBox[{"tt", "/", 
              RowBox[{"(", 
               RowBox[{"3", "ll"}], ")"}]}], 
             RowBox[{"Beta", "[", 
              RowBox[{
               RowBox[{"c", "+", "1"}], ",", 
               RowBox[{"d", "+", "1"}]}], "]"}], 
             RowBox[{"f", "[", 
              RowBox[{"3", ",", 
               RowBox[{"c", "+", "1"}], ",", 
               RowBox[{"1", "-", "a"}], ",", 
               RowBox[{"1", "-", "b"}], ",", 
               RowBox[{"c", "+", "d", "+", "2"}]}], "]"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "/", "ll"}], " ", 
             RowBox[{"Beta", "[", 
              RowBox[{
               RowBox[{"a", "+", "1"}], ",", "b"}], "]"}], 
             RowBox[{"f", "[", 
              RowBox[{"1", ",", 
               RowBox[{"a", "+", "1"}], ",", 
               RowBox[{"1", "-", "c"}], ",", 
               RowBox[{"-", "d"}], ",", 
               RowBox[{"a", "+", "b", "+", "1"}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"Beta", "[", 
              RowBox[{"b", ",", "c"}], "]"}], 
             RowBox[{"f", "[", 
              RowBox[{"2", ",", "b", ",", 
               RowBox[{"-", "a"}], ",", 
               RowBox[{"-", "d"}], ",", 
               RowBox[{"b", "+", "c"}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Beta", "[", 
               RowBox[{"c", ",", 
                RowBox[{"d", "+", "1"}]}], "]"}]}], 
             RowBox[{"f", "[", 
              RowBox[{"3", ",", "c", ",", 
               RowBox[{"-", "a"}], ",", 
               RowBox[{"1", "-", "b"}], ",", 
               RowBox[{"c", "+", "d", "+", "1"}]}], "]"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "tt"}], "/", 
              RowBox[{"(", 
               RowBox[{"ll", " ", "bb"}], ")"}]}], 
             RowBox[{"Beta", "[", 
              RowBox[{
               RowBox[{"a", "+", "1"}], ",", 
               RowBox[{"b", "+", "1"}]}], "]"}], 
             RowBox[{"f", "[", 
              RowBox[{"1", ",", 
               RowBox[{"a", "+", "1"}], ",", 
               RowBox[{"1", "-", "c"}], ",", 
               RowBox[{"1", "-", "d"}], ",", 
               RowBox[{"a", "+", "b", "+", "2"}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Beta", "[", 
               RowBox[{
                RowBox[{"b", "+", "1"}], ",", "c"}], "]"}]}], 
             RowBox[{
              RowBox[{"f", "[", 
               RowBox[{"2", ",", 
                RowBox[{"b", "+", "1"}], ",", 
                RowBox[{"-", "a"}], ",", 
                RowBox[{"1", "-", "d"}], ",", 
                RowBox[{"b", "+", "c", "+", "1"}]}], "]"}], "/", "4"}]}], ",", 
            RowBox[{
             RowBox[{"Beta", "[", 
              RowBox[{"c", ",", "d"}], "]"}], 
             RowBox[{"f", "[", 
              RowBox[{"3", ",", "c", ",", 
               RowBox[{"-", "a"}], ",", 
               RowBox[{"-", "b"}], ",", 
               RowBox[{"c", "+", "d"}]}], "]"}]}]}], "}"}]}], "}"}]}]}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"tt", ",", "ee"}], "}"}], "=", 
        RowBox[{"N", "[", 
         RowBox[{"sample", ",", "wp"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"qp", "=", 
        RowBox[{"q", "[", 
         RowBox[{
          RowBox[{"r", "[", "ee", "]"}], ",", "tt"}], "]"}]}], ";", 
       RowBox[{"qm", "=", 
        RowBox[{"q", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"r", "[", "ee", "]"}]}], ",", "tt"}], "]"}]}], ";", 
       RowBox[{"dd", "=", 
        RowBox[{"DiagonalMatrix", "[", 
         RowBox[{"pref", "[", 
          RowBox[{
           RowBox[{"r", "[", "ee", "]"}], ",", "tt"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pp", "=", 
        RowBox[{"qp", ".", "dd"}]}], ";", 
       RowBox[{"pm", "=", 
        RowBox[{"qm", ".", 
         RowBox[{"Inverse", "[", "dd", "]"}]}]}], ";", 
       RowBox[{"hh", "=", 
        RowBox[{"hom", "[", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "Pi", " ", "I", " ", "ee"}], "]"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<sample = \>\"", ",", 
         RowBox[{"InputForm", "[", "sample", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"check", "[", 
        RowBox[{"\"\<full relation\>\"", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", "pm", "]"}], ".", 
           RowBox[{"m", "[", "ee", "]"}], ".", "pp"}], "-", 
          RowBox[{"rhs", "[", "ee", "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"check", "[", 
        RowBox[{"\"\<equivalent dual relation\>\"", ",", 
         RowBox[{
          RowBox[{"pp", ".", 
           RowBox[{"Inverse", "[", 
            RowBox[{"Transpose", "[", "hh", "]"}], "]"}], ".", 
           RowBox[{"Transpose", "[", "pm", "]"}]}], "-", 
          RowBox[{"2", "Pi", " ", "I", " ", 
           RowBox[{"coh", "[", "ee", "]"}]}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"check", "[", 
        RowBox[{"\"\<factor-free Appell relation\>\"", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", "qm", "]"}], ".", 
           RowBox[{"m", "[", "ee", "]"}], ".", "qp"}], "-", 
          RowBox[{"dd", ".", 
           RowBox[{"rhs", "[", "ee", "]"}], ".", 
           RowBox[{"Inverse", "[", "dd", "]"}]}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ll", "=", 
        RowBox[{"3", "+", 
         RowBox[{"4", "tt"}]}]}], ";", 
       RowBox[{"bb", "=", 
        RowBox[{"1", "+", "tt"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"simpleQ", "=", 
        RowBox[{"Pi", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Tan", "[", 
               RowBox[{"Pi", " ", "ee"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Sqrt", "[", "3", "]"}]}], "/", 
               RowBox[{"(", 
                RowBox[{"2", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"tt", " ", "bb"}], "]"}]}], ")"}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", 
                 RowBox[{"bb", "/", "ll"}]}], ")"}], "^", "ee"}]}], ",", 
             "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], 
              RowBox[{
               RowBox[{"Sqrt", "[", 
                RowBox[{"tt", " ", "bb"}], "]"}], "/", 
               RowBox[{"Sqrt", "[", "3", "]"}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"ll", "/", 
                 RowBox[{"(", 
                  RowBox[{"3", "bb"}], ")"}]}], ")"}], "^", "ee"}]}], ",", 
             RowBox[{"Cot", "[", 
              RowBox[{"Pi", " ", "ee"}], "]"}], ",", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"ll", "/", "tt"}], "]"}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"ll", "/", 
                 RowBox[{"(", 
                  RowBox[{"3", "tt"}], ")"}]}], ")"}], "^", "ee"}], " ", 
              RowBox[{
               RowBox[{"Csc", "[", 
                RowBox[{"Pi", " ", "ee"}], "]"}], "/", "4"}]}]}], "}"}], ",", 
           
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"-", "4"}], 
              RowBox[{"Sqrt", "[", 
               RowBox[{"tt", "/", "ll"}], "]"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", 
                 RowBox[{"tt", "/", "ll"}]}], ")"}], "^", "ee"}], " ", 
              RowBox[{"Csc", "[", 
               RowBox[{"Pi", " ", "ee"}], "]"}]}], ",", 
             RowBox[{"2", 
              RowBox[{"Csc", "[", 
               RowBox[{"2", "Pi", " ", "ee"}], "]"}]}]}], "}"}]}], "}"}]}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"check", "[", 
        RowBox[{"\"\<explicit real adjacent identities\>\"", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", "qm", "]"}], ".", 
           RowBox[{"m", "[", "ee", "]"}], ".", "qp"}], "-", "simpleQ"}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"target", "=", 
        RowBox[{
         RowBox[{"-", "8"}], 
         RowBox[{"Pi", "^", "3"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "ee"}], "+", "3"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"ee", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", 
               RowBox[{"ee", "^", "2"}]}], "-", "1"}], ")"}], 
            RowBox[{"Sin", "[", 
             RowBox[{"2", "Pi", " ", "ee"}], "]"}]}], ")"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"check", "[", 
        RowBox[{"\"\<determinant relative error\>\"", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Det", "[", "qp", "]"}], 
             RowBox[{"Det", "[", "qm", "]"}]}], "-", "target"}], ")"}], "/", 
          "target"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"check", "[", 
        RowBox[{"\"\<beta reflection\>\"", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Beta", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "ee"}], "-", 
              RowBox[{"1", "/", "2"}]}], ",", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}]}], "]"}], 
           RowBox[{"Beta", "[", 
            RowBox[{
             RowBox[{"ee", "+", 
              RowBox[{"1", "/", "2"}]}], ",", 
             RowBox[{"1", "/", "2"}]}], "]"}]}], "-", 
          RowBox[{"4", "Pi", 
           RowBox[{"(", 
            RowBox[{"ee", "+", "1"}], ")"}], 
           RowBox[{
            RowBox[{"Tan", "[", 
             RowBox[{"Pi", " ", "ee"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "ee"}], "+", "1"}], ")"}]}]}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"check", "[", 
        RowBox[{"\"\<trigonometric conversion\>\"", ",", 
         RowBox[{
          RowBox[{"2", "Pi", " ", "I", " ", 
           RowBox[{"Transpose", "[", "hh", "]"}]}], "-", 
          RowBox[{"rhs", "[", "ee", "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"check", "[", 
        RowBox[{"\"\<elliptic degeneration\>\"", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"EllipticK", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "tt"}], "]"}], 
           RowBox[{
            RowBox[{"EllipticE", "[", 
             RowBox[{"-", "tt"}], "]"}], "/", 
            RowBox[{"Sqrt", "[", "tt", "]"}]}]}], "+", 
          RowBox[{
           RowBox[{"Sqrt", "[", "tt", "]"}], 
           RowBox[{"EllipticK", "[", 
            RowBox[{"-", "tt"}], "]"}], 
           RowBox[{"EllipticE", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "tt"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sqrt", "[", "tt", "]"}], "+", 
             RowBox[{"1", "/", 
              RowBox[{"Sqrt", "[", "tt", "]"}]}]}], ")"}], 
           RowBox[{"EllipticK", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "tt"}], "]"}], 
           RowBox[{"EllipticK", "[", 
            RowBox[{"-", "tt"}], "]"}]}], "-", 
          RowBox[{"Pi", "/", "2"}]}]}], "]"}], ";"}], ",", 
      RowBox[{"{", 
       RowBox[{"sample", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", "7"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "5"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", 
            RowBox[{"2", "/", "9"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", "/", "2"}], ",", 
            RowBox[{
             RowBox[{"1", "/", "9"}], "+", 
             RowBox[{"I", "/", "30"}]}]}], "}"}]}], "}"}]}], "}"}]}], "]"}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{"failed", ",", 
      RowBox[{
       RowBox[{"Print", "[", "\"\<COMPLETION_CHECK=FAIL\>\"", "]"}], ";", 
       RowBox[{"Quit", "[", "1", "]"}]}], ",", 
      RowBox[{"Print", "[", "\"\<COMPLETION_CHECK=PASS\>\"", "]"}]}], "]"}], 
    ";"}], "\n"}]}]], "Input",
 CellLabel->
  "In[210]:=",ExpressionUUID->"0a8c3f49-ba8b-4638-9307-9b8d2ce102c7"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"symbolic inverse\"\>", "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["symbolic inverse", " = ", 
   InputForm[0]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141996263391*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"7487086e-b0f2-448d-8615-ede3c4b8aee8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"symbolic determinant C\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["symbolic determinant C", " = ", 
   InputForm[0]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141996278274*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"143f3f2a-f535-4c7f-b83c-ca1c173adfe0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"symbolic determinant H\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["symbolic determinant H", " = ", 
   InputForm[0]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000141996290061*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"743d6455-2e8c-409d-ba37-80d6b6d7cd6d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"beta degeneration coefficient\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["beta degeneration coefficient", " = ", 
   InputForm[0]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001419962998133`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"b6dfcf6d-92ee-466c-820c-f9eee2ccd224"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"nine rational pullbacks\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["nine rational pullbacks", " = ", 
   InputForm[0]],
  Editable->False]], "Print",
 CellChangeTimes->{4.00014199631005*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"035596b1-d67f-4830-b635-b38d5c6e6b39"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"sample = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{"1", ",", " ", 
       RowBox[{"1", "/", "7"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{1, 
      Rational[1, 7]}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["sample = ", 
   InputForm[{1, 
     Rational[1, 7]}]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000142002651474*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"1b27099e-9702-41ea-b0f0-60d223748c1d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"full relation\"\>", "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["6.3399827242459996543085497`8.*^-52",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[6.3399827242459996543085497`8.*^-52],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["full relation", " = ", 
   InputForm[6.3399827242459996543085497`8.*^-52]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000142002662793*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"554585d4-c5c9-4b86-a978-331c3bef4fb8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"equivalent dual relation\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["4.61591758558163545958780471`8.*^-51",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[4.61591758558163545958780471`8.*^-51],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["equivalent dual relation", " = ", 
   InputForm[4.61591758558163545958780471`8.*^-51]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000142002673715*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"e8b94bbb-11bf-4d63-b464-e65ac2389e51"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"factor-free Appell relation\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["6.3399827242459996543085497`8.*^-52",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[6.3399827242459996543085497`8.*^-52],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["factor-free Appell relation", " = ", 
   InputForm[6.3399827242459996543085497`8.*^-52]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001420026837053`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"3b38222d-dcd3-48bf-bbaf-4069123108da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"explicit real adjacent identities\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["6.3399827242459996543085497`8.*^-52",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[6.3399827242459996543085497`8.*^-52],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["explicit real adjacent identities", " = ", 
   InputForm[6.3399827242459996543085497`8.*^-52]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000142002694889*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"ff77c070-2846-4f87-87c2-2eb459818757"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"determinant relative error\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["4.333095609774758125142567`8.*^-53",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[4.333095609774758125142567`8.*^-53],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["determinant relative error", " = ", 
   InputForm[4.333095609774758125142567`8.*^-53]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001420027055492`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"44d46933-8e85-4121-a1e9-e4cf0d317bbd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"beta reflection\"\>", "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0``88.60277069723463",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0``88.60277069723463],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["beta reflection", " = ", 
   InputForm[0``88.60277069723463]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000142002716467*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"c82dd245-97b9-419c-a84a-037e6b9dad05"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"trigonometric conversion\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0``88.14430260288191",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0``88.14430260288191],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["trigonometric conversion", " = ", 
   InputForm[0``88.14430260288191]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001420027269506`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"a7ff4c3f-bf8a-4076-936c-23f75a9644f1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"elliptic degeneration\"\>", "\[InvisibleSpace]", "\<\" = \"\>",
    "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0``88.43878927919715",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0``88.43878927919715],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["elliptic degeneration", " = ", 
   InputForm[0``88.43878927919715]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001420027375603`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"fd047542-bed6-404c-8661-63480205fbca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"sample = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{"2", ",", " ", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "5"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{2, 
      Rational[-1, 5]}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["sample = ", 
   InputForm[{2, 
     Rational[-1, 5]}]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000142013151247*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"b61b2eed-56d0-4632-a0cf-957d3ebcbf72"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"full relation\"\>", "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["1.39507902377220423867245942465318`8.*^-64",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[1.39507902377220423867245942465318`8.*^-64],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["full relation", " = ", 
   InputForm[1.39507902377220423867245942465318`8.*^-64]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000142013173068*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"b8c5f17b-eb06-4906-8a77-36843e6535bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"equivalent dual relation\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["4.60443607632934920498332442307266`8.*^-64",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[4.60443607632934920498332442307266`8.*^-64],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["equivalent dual relation", " = ", 
   InputForm[4.60443607632934920498332442307266`8.*^-64]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000142013185038*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"26ceaeeb-b747-447b-9330-af30b1d2bceb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"factor-free Appell relation\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["2.16107811464472852407704914917704`8.*^-64",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[2.16107811464472852407704914917704`8.*^-64],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["factor-free Appell relation", " = ", 
   InputForm[2.16107811464472852407704914917704`8.*^-64]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000142013197023*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"ac43bb69-2159-4e24-8f45-b4ec3c7df96d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"explicit real adjacent identities\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["2.16107811464472852407704914917704`8.*^-64",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[2.16107811464472852407704914917704`8.*^-64],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["explicit real adjacent identities", " = ", 
   InputForm[2.16107811464472852407704914917704`8.*^-64]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000142013207868*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"bf80ca26-83bf-4862-8b6d-bb6b5ecbc032"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"determinant relative error\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["2.6545106957759942198589326498885`8.*^-65",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[2.6545106957759942198589326498885`8.*^-65],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["determinant relative error", " = ", 
   InputForm[2.6545106957759942198589326498885`8.*^-65]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000142013218615*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"38044e14-0711-4561-a3d5-14460e12f1cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"beta reflection\"\>", "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0``87.93674780621458",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0``87.93674780621458],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["beta reflection", " = ", 
   InputForm[0``87.93674780621458]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000142013228613*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"cfe4a249-7902-4b0e-a3e3-e89dfee0e0cf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"trigonometric conversion\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0``88.24231743185557",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0``88.24231743185557],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["trigonometric conversion", " = ", 
   InputForm[0``88.24231743185557]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001420132395782`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"6b10d5c1-6089-40bd-a7b0-a36b3cf86e9e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"elliptic degeneration\"\>", "\[InvisibleSpace]", "\<\" = \"\>",
    "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0``88.4288603884941",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0``88.4288603884941],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["elliptic degeneration", " = ", 
   InputForm[0``88.4288603884941]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001420132498093`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"1000ac80-b393-4a13-a15e-ad712ced58b2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"sample = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{"3", ",", " ", 
       RowBox[{"2", "/", "9"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{3, 
      Rational[2, 9]}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["sample = ", 
   InputForm[{3, 
     Rational[2, 9]}]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001420273570023`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"ad1f9872-57b0-4f3a-afa4-762aadc7f563"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"full relation\"\>", "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["1.14398747554467731578602038771`8.*^-67",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[1.14398747554467731578602038771`8.*^-67],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["full relation", " = ", 
   InputForm[1.14398747554467731578602038771`8.*^-67]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000142027374021*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"c33ade17-af52-4156-8577-2052354831c6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"equivalent dual relation\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["3.75151073827368416778540185412`8.*^-67",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[3.75151073827368416778540185412`8.*^-67],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["equivalent dual relation", " = ", 
   InputForm[3.75151073827368416778540185412`8.*^-67]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001420273882504`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"206bcdcc-d0af-42f6-b145-37883787842e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"factor-free Appell relation\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["2.1190930992327633175523021009`8.*^-67",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[2.1190930992327633175523021009`8.*^-67],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["factor-free Appell relation", " = ", 
   InputForm[2.1190930992327633175523021009`8.*^-67]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000142027400896*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"3f215ed5-8ac4-431a-990a-1e7e28ac4ce9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"explicit real adjacent identities\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["2.1190930992327633175523021009`8.*^-67",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[2.1190930992327633175523021009`8.*^-67],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["explicit real adjacent identities", " = ", 
   InputForm[2.1190930992327633175523021009`8.*^-67]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001420274130917`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"1c8202f2-463a-4a23-949c-d39efa045808"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"determinant relative error\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["1.5650754319933058823878474034`8.*^-68",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[1.5650754319933058823878474034`8.*^-68],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["determinant relative error", " = ", 
   InputForm[1.5650754319933058823878474034`8.*^-68]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001420274234*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"ed284aa0-46ad-41bf-8a9f-477f86af2581"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"beta reflection\"\>", "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0``88.29829451200423",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0``88.29829451200423],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["beta reflection", " = ", 
   InputForm[0``88.29829451200423]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000142027435802*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"5a9b2c99-e958-4ee5-9820-cccd98aa8abb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"trigonometric conversion\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0``88.31453313620982",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0``88.31453313620982],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["trigonometric conversion", " = ", 
   InputForm[0``88.31453313620982]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001420274468822`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"629a3d2a-f61c-452e-8461-c04e23bc9e33"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"elliptic degeneration\"\>", "\[InvisibleSpace]", "\<\" = \"\>",
    "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0``88.41480892156774",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0``88.41480892156774],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["elliptic degeneration", " = ", 
   InputForm[0``88.41480892156774]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000142027457374*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"088cbba4-8158-440a-bea0-64216f98c175"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"sample = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "2"}], ",", " ", 
       RowBox[{
        RowBox[{"1", "/", "9"}], " ", "+", " ", 
        RowBox[{"I", "/", "30"}]}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{
      Rational[3, 2], 
      Complex[
       Rational[1, 9], 
       Rational[1, 30]]}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["sample = ", 
   InputForm[{
     Rational[3, 2], 
     Complex[
      Rational[1, 9], 
      Rational[1, 30]]}]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000142057858602*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"a3aef3f6-9a7a-4bca-9cb1-b893d7a99b3d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"full relation\"\>", "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["7.09848797005425948802235954508843`8.*^-64",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[7.09848797005425948802235954508843`8.*^-64],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["full relation", " = ", 
   InputForm[7.09848797005425948802235954508843`8.*^-64]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000142057874229*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"45ab7eef-53ca-4d2a-add6-cfe85884c1b2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"equivalent dual relation\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["3.607794303430773805530758311979221`8.*^-63",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[3.607794303430773805530758311979221`8.*^-63],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["equivalent dual relation", " = ", 
   InputForm[3.607794303430773805530758311979221`8.*^-63]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001420578862534`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"55c9ea96-f0f8-4f8b-ac65-b7df26ad681f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"factor-free Appell relation\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["1.194636698156231281655250638477999`8.*^-63",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[1.194636698156231281655250638477999`8.*^-63],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["factor-free Appell relation", " = ", 
   InputForm[1.194636698156231281655250638477999`8.*^-63]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001420578980722`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"9dc64e54-5506-4221-b1e6-33c49a4e65f6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"explicit real adjacent identities\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["1.194636698156231281655250638477999`8.*^-63",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[1.194636698156231281655250638477999`8.*^-63],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["explicit real adjacent identities", " = ", 
   InputForm[1.194636698156231281655250638477999`8.*^-63]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000142057910247*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"a2ac2c01-66c9-450c-8e1b-3f6a73adbd0c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"determinant relative error\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["1.77770924671242422541193638058916`8.*^-64",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[1.77770924671242422541193638058916`8.*^-64],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["determinant relative error", " = ", 
   InputForm[1.77770924671242422541193638058916`8.*^-64]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000142057922014*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"57d9c077-2123-42a7-a426-12420abee0a7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"beta reflection\"\>", "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0``88.58318150380586",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0``88.58318150380586],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["beta reflection", " = ", 
   InputForm[0``88.58318150380586]],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001420579339113`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"2c855413-8666-46ff-bf37-18518a9a1b14"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"trigonometric conversion\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0``87.86844535529019",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0``87.86844535529019],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["trigonometric conversion", " = ", 
   InputForm[0``87.86844535529019]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000142057944839*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"fd3ea4d9-27a4-4a29-8df5-c165071b6a23"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"elliptic degeneration\"\>", "\[InvisibleSpace]", "\<\" = \"\>",
    "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0``88.43533031862702",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0``88.43533031862702],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["elliptic degeneration", " = ", 
   InputForm[0``88.43533031862702]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000142057958057*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"7b375008-f8e9-4f41-bdb3-a8498aaf8f26"],

Cell[BoxData["\<\"COMPLETION_CHECK=PASS\"\>"], "Print",
 CellChangeTimes->{4.000142057970902*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"e862af67-752d-4adc-bf5a-6c718bbf87ef"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 740},
WindowMargins->{{Automatic, Automatic}, {Automatic, Automatic}},
WindowTitle->"Twisted Riemann period relations and special-function \
identities",
TaggingRules-><|
 "SourceNotebook" -> "/Users/saptaswaghosh/Downloads/Checks_Elliptic.nb", 
  "Purpose" -> 
  "Symbolic and high-precision checks of the cocycle and cycle intersection \
matrices, the beta-Appell quadratic identities, cross-channel cancellations, \
beta reflection, and the compact elliptic Legendre limit."|>,
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"dce18cf6-4eac-4c40-9d03-31df0722fa01"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[654, 23, 144, 2, 157, "Title",ExpressionUUID->"a670a570-9570-4c40-a587-748a60ecfb05"],
Cell[801, 27, 290, 4, 55, "Text",ExpressionUUID->"f40a79d5-29b5-42d6-ae1c-bf241752d4b9"],
Cell[1094, 33, 227, 3, 55, "Text",ExpressionUUID->"328da75e-3958-4617-8c0d-b584c1bc947e"],
Cell[CellGroupData[{
Cell[1346, 40, 125, 0, 66, "Section",ExpressionUUID->"293b8281-5cf6-4232-af0a-b8a0b19d8803"],
Cell[CellGroupData[{
Cell[1496, 44, 13874, 424, 948, "Input",ExpressionUUID->"ab699bde-0766-4c69-877b-2ddc8a82dbc7"],
Cell[CellGroupData[{
Cell[15395, 472, 862, 24, 23, "Print",ExpressionUUID->"8384b9ee-f36f-4437-bb9d-4d4d49538469"],
Cell[16260, 498, 486, 16, 23, "Print",ExpressionUUID->"00fcbb5f-0289-47c5-ab22-43abcbeef2ee"],
Cell[16749, 516, 484, 16, 23, "Print",ExpressionUUID->"c5816015-81d7-4737-bc8a-66755558cace"],
Cell[17236, 534, 498, 16, 23, "Print",ExpressionUUID->"3254632d-79b1-4e42-a8b9-04e1e5f66d0f"],
Cell[17737, 552, 634, 18, 23, "Print",ExpressionUUID->"42a4d843-675e-4c6a-ae20-fd3dfcca0340"],
Cell[18374, 572, 190, 4, 23, "Print",ExpressionUUID->"4f4b3933-581c-461a-9317-8d7fef683fc8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18613, 582, 18315, 547, 1540, "Input",ExpressionUUID->"eb1f7f6d-216f-45f3-8c3b-50c4f0c80ec2"],
Cell[CellGroupData[{
Cell[36953, 1133, 1236, 35, 60, "Print",ExpressionUUID->"be04aba1-043a-4776-a6ef-f6ae3f95cfe3"],
Cell[38192, 1170, 3574, 87, 192, "Print",ExpressionUUID->"8b13d19f-d6ca-4e3b-8cb8-e469af26d430"],
Cell[41769, 1259, 647, 16, 23, "Print",ExpressionUUID->"132c2c35-52c5-4f04-b498-c6314c218826"],
Cell[42419, 1277, 493, 16, 23, "Print",ExpressionUUID->"1c888a77-2efb-4bbc-a635-700f15657661"],
Cell[42915, 1295, 2357, 65, 41, "Print",ExpressionUUID->"8932451f-63bc-418f-b935-0ab6933e4eb4"],
Cell[45275, 1362, 727, 21, 23, "Print",ExpressionUUID->"dd5a9c0b-c3e3-4012-8e7e-64fa24700678"],
Cell[46005, 1385, 491, 16, 23, "Print",ExpressionUUID->"34b38f75-f60e-43da-b512-7f87df89f08a"],
Cell[46499, 1403, 193, 4, 23, "Print",ExpressionUUID->"833bbcbc-9d64-49ad-bbfb-5f8af7fc5261"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[46741, 1413, 8174, 246, 682, "Input",ExpressionUUID->"d7efac1b-630d-42bc-8761-c9d87a283da2"],
Cell[54918, 1661, 411, 10, 26, "Message",ExpressionUUID->"1298d6e6-6437-4bdc-bc10-70e53c1eec6a"],
Cell[55332, 1673, 411, 10, 26, "Message",ExpressionUUID->"2d826ed1-4f0d-416d-9137-11698fb9594e"],
Cell[CellGroupData[{
Cell[55768, 1687, 803, 28, 23, "Print",ExpressionUUID->"9741e76e-a09a-43ea-859f-43b2b17f9c8f"],
Cell[56574, 1717, 1173, 32, 60, "Print",ExpressionUUID->"3e5b267d-b08f-4a47-8bec-faf2103230bb"],
Cell[57750, 1751, 1544, 42, 60, "Print",ExpressionUUID->"7f8a7ccc-6c6f-4e10-ae28-273b972587f4"],
Cell[59297, 1795, 5443, 129, 230, "Print",ExpressionUUID->"bffc66fd-1c0f-4fce-b8e1-923d0fe07901"],
Cell[64743, 1926, 865, 24, 41, "Print",ExpressionUUID->"1eeb9a53-23d0-46a1-aef0-c8fc45157859"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[65657, 1956, 20319, 618, 1602, "Input",ExpressionUUID->"f224b22b-3eb4-41ac-8405-c78715e262ea"],
Cell[CellGroupData[{
Cell[86001, 2578, 956, 27, 60, "Print",ExpressionUUID->"562dd6c3-7dd5-4550-95d9-b7e71492998e"],
Cell[86960, 2607, 760, 23, 41, "Print",ExpressionUUID->"87ef8eec-72a7-4888-9dea-6e7898316d72"],
Cell[87723, 2632, 699, 20, 23, "Print",ExpressionUUID->"64886ab8-4a20-4f1b-a616-827974ea0f00"],
Cell[88425, 2654, 1433, 35, 79, "Print",ExpressionUUID->"933b483a-6857-432d-a09c-ac59937d93e1"],
Cell[89861, 2691, 867, 24, 41, "Print",ExpressionUUID->"0ecbd915-062b-415b-bf0f-b481220fd5db"],
Cell[90731, 2717, 191, 4, 23, "Print",ExpressionUUID->"a217a605-e43c-4169-a363-8c903ae5536f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[90983, 2728, 108, 0, 66, "Section",ExpressionUUID->"028b6b72-71f8-4af2-abef-808264437cb5"],
Cell[CellGroupData[{
Cell[91116, 2732, 14687, 427, 968, "Input",ExpressionUUID->"1fa78ae5-229d-4725-ba86-1b0579d5e8f1"],
Cell[CellGroupData[{
Cell[105828, 3163, 865, 24, 23, "Print",ExpressionUUID->"8e999c29-d5ce-404a-aa63-fea56c98297c"],
Cell[106696, 3189, 489, 16, 23, "Print",ExpressionUUID->"2b237a79-6455-477c-9f7d-01b4e8e25f0e"],
Cell[107188, 3207, 485, 16, 23, "Print",ExpressionUUID->"35c5f4e2-2858-4791-a09f-6ec7414268cc"],
Cell[107676, 3225, 499, 16, 23, "Print",ExpressionUUID->"ad0da4a7-1571-4bd4-acc7-8e92e0a82ad5"],
Cell[108178, 3243, 635, 18, 23, "Print",ExpressionUUID->"4e05c585-b2ca-4d29-ae4a-a463bdf4d2ca"],
Cell[108816, 3263, 191, 4, 23, "Print",ExpressionUUID->"88ca4bdb-1fd6-435d-be56-2dcc3860527a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[109056, 3273, 40491, 1199, 2623, "Input",ExpressionUUID->"5e54c3e5-d675-4c5b-868d-1d0b7dcfe224"],
Cell[CellGroupData[{
Cell[149572, 4476, 514, 16, 23, "Print",ExpressionUUID->"f52cb3ec-bcc0-4fb8-9c9d-a41d91e61116"],
Cell[150089, 4494, 4944, 102, 305, "Print",ExpressionUUID->"570d1c4b-b942-4766-ac3e-bb52fb19673d"],
Cell[155036, 4598, 700, 19, 23, "Print",ExpressionUUID->"40b9acb7-6ae8-49eb-ab78-11fc154c2bcf"],
Cell[155739, 4619, 561, 16, 23, "Print",ExpressionUUID->"badaaa1e-cf24-4a32-b1a3-d8a3a635cf26"],
Cell[156303, 4637, 215, 4, 23, "Print",ExpressionUUID->"59fd7e5b-4748-466e-876f-88ce0a1adf21"]
}, Open  ]]
}, Open  ]],
Cell[156545, 4645, 2235, 61, 172, "Input",ExpressionUUID->"551afb56-fe48-46e0-bead-d5ac79fde2a7"],
Cell[CellGroupData[{
Cell[158805, 4710, 197, 5, 29, "Input",ExpressionUUID->"fb409eb3-00dc-4d45-a10e-7cbfb4f60454"],
Cell[159005, 4717, 1046, 28, 103, "Output",ExpressionUUID->"8c78ee2b-faa7-4b51-ba8d-a980aadb72dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160088, 4750, 36252, 1024, 2153, "Input",ExpressionUUID->"5c5dd90d-ec3f-401c-a613-214a2a9507bc"],
Cell[CellGroupData[{
Cell[196365, 5778, 715, 17, 41, "Print",ExpressionUUID->"c315688d-9060-4326-a80f-9f8be658033e"],
Cell[197083, 5797, 4537, 104, 287, "Print",ExpressionUUID->"ffc3302d-8d64-4866-89ed-5134142c34fc"],
Cell[201623, 5903, 4537, 104, 287, "Print",ExpressionUUID->"9f4ac733-1333-44ee-acfc-b79f2896b00f"]
}, Open  ]],
Cell[206175, 6010, 1816, 31, 157, "Message",ExpressionUUID->"d6f2438c-aaaa-4a8c-98b2-315b6269e501"],
Cell[207994, 6043, 1728, 30, 175, "Message",ExpressionUUID->"3839eade-e12d-42a1-ae36-0a78972c2c04"],
Cell[CellGroupData[{
Cell[209747, 6077, 759, 20, 41, "Print",ExpressionUUID->"07c03af9-adb8-49cc-b245-7cd699ad77b9"],
Cell[210509, 6099, 750, 20, 41, "Print",ExpressionUUID->"7caa048f-a090-4862-b994-da00c80b96a4"],
Cell[211262, 6121, 739, 19, 41, "Print",ExpressionUUID->"f8ce9ce0-a2ce-4b6c-90d0-83b170841476"],
Cell[212004, 6142, 192, 4, 23, "Print",ExpressionUUID->"84f34fcf-93a9-434f-9afa-1db1ba40fe8e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[212245, 6152, 29859, 881, 1438, "Input",ExpressionUUID->"6e4642c3-e200-4ab9-b89f-3a9acd44a28b"],
Cell[CellGroupData[{
Cell[242129, 7037, 532, 17, 23, "Print",ExpressionUUID->"34d0b179-647d-41e1-b1db-48f30171808a"],
Cell[242664, 7056, 544, 17, 23, "Print",ExpressionUUID->"65abd4f3-ccb1-4c0a-8b2d-dfb563496e86"],
Cell[243211, 7075, 545, 17, 23, "Print",ExpressionUUID->"dbc48b83-dc5d-4faf-830b-e2384b8a4066"],
Cell[243759, 7094, 559, 17, 23, "Print",ExpressionUUID->"f1a07bed-3a2c-4167-848a-8cda39a37fca"],
Cell[244321, 7113, 547, 17, 23, "Print",ExpressionUUID->"afb88d49-5569-4f76-8637-06b30270acdd"],
Cell[244871, 7132, 607, 21, 23, "Print",ExpressionUUID->"805bc964-ecee-4a6e-a227-869df0d3ed2a"],
Cell[245481, 7155, 629, 17, 23, "Print",ExpressionUUID->"e681dc6d-bdd6-4078-bd99-a6e50246ec40"],
Cell[246113, 7174, 654, 17, 23, "Print",ExpressionUUID->"2f47e330-b19c-408b-8607-0926beaa3b7e"],
Cell[246770, 7193, 657, 17, 23, "Print",ExpressionUUID->"d413dd0e-4777-4249-89d8-9d00f3e574b9"],
Cell[247430, 7212, 652, 17, 23, "Print",ExpressionUUID->"31541b8a-df69-4bae-86d7-c9c662f74fb6"],
Cell[248085, 7231, 588, 17, 23, "Print",ExpressionUUID->"4d205118-68e7-4a9c-aca4-1aa8428ce372"],
Cell[248676, 7250, 606, 17, 23, "Print",ExpressionUUID->"6da64ca1-df7b-407f-baf8-673ed2fb87be"],
Cell[249285, 7269, 600, 17, 23, "Print",ExpressionUUID->"b72f8e9b-43fb-41fe-b456-7fd1419f8e1a"],
Cell[249888, 7288, 635, 22, 23, "Print",ExpressionUUID->"742c4360-02e7-47ea-984a-a98e4772b91a"],
Cell[250526, 7312, 650, 17, 23, "Print",ExpressionUUID->"9baeecb6-ee71-4e23-bc1b-cea0de539009"],
Cell[251179, 7331, 674, 17, 23, "Print",ExpressionUUID->"250bbdd6-4aeb-4587-952e-b33ac5587e2e"],
Cell[251856, 7350, 678, 17, 23, "Print",ExpressionUUID->"13c2f80e-c37f-45f6-9a08-c94a47503708"],
Cell[252537, 7369, 673, 17, 23, "Print",ExpressionUUID->"082e7146-f3f9-4d24-b21b-0867d90135bf"],
Cell[253213, 7388, 590, 17, 23, "Print",ExpressionUUID->"6ea83827-2afc-49c7-affb-e060ceaa2593"],
Cell[253806, 7407, 606, 17, 23, "Print",ExpressionUUID->"d015bacf-cce1-402e-93c7-a0ac397e96c3"],
Cell[254415, 7426, 599, 17, 23, "Print",ExpressionUUID->"85f83066-fc0c-47da-981e-519128d0893c"],
Cell[255017, 7445, 607, 21, 23, "Print",ExpressionUUID->"cce25e8c-e940-42ce-a88b-b02f5d0cba25"],
Cell[255627, 7468, 641, 17, 23, "Print",ExpressionUUID->"83837bf1-0571-436e-a423-b46e98c844a2"],
Cell[256271, 7487, 665, 17, 23, "Print",ExpressionUUID->"6a92127b-c3c2-46bc-93b9-6116de276d9e"],
Cell[256939, 7506, 668, 17, 23, "Print",ExpressionUUID->"96e206a9-19cc-499e-b210-a3001a0fc597"],
Cell[257610, 7525, 664, 17, 23, "Print",ExpressionUUID->"f973ee9d-b974-40e4-9a31-f677f46decaf"],
Cell[258277, 7544, 588, 17, 23, "Print",ExpressionUUID->"777f3b48-e5ce-4c67-9e7b-6fc55be310c9"],
Cell[258868, 7563, 606, 17, 23, "Print",ExpressionUUID->"3a66329b-5692-461f-8297-45155b6e5b57"],
Cell[259477, 7582, 600, 17, 23, "Print",ExpressionUUID->"48cbff47-13c2-445a-8e63-94e567fe33c5"],
Cell[260080, 7601, 825, 30, 23, "Print",ExpressionUUID->"3ca68e16-a5d1-4ff2-8d2c-7e8350d1652b"],
Cell[260908, 7633, 650, 17, 23, "Print",ExpressionUUID->"ef4d67d9-7d7e-4aa9-b427-d86759d38d95"],
Cell[261561, 7652, 675, 17, 23, "Print",ExpressionUUID->"e436454c-6fa8-444a-b8bd-233afe9c78eb"],
Cell[262239, 7671, 681, 17, 23, "Print",ExpressionUUID->"d20ad923-bc70-48f5-8d95-44dc27d83f93"],
Cell[262923, 7690, 678, 17, 23, "Print",ExpressionUUID->"af2651f8-1468-45a8-a6f8-ca8286ee6e2d"],
Cell[263604, 7709, 588, 17, 23, "Print",ExpressionUUID->"43ed57ea-3e87-4082-8e99-e5609f6ccb66"],
Cell[264195, 7728, 606, 17, 23, "Print",ExpressionUUID->"20305fcf-ceb6-4762-ac63-81d203d30ae7"],
Cell[264804, 7747, 600, 17, 23, "Print",ExpressionUUID->"37492fe2-a3a3-4302-ba43-8e885aed2145"],
Cell[265407, 7766, 203, 4, 23, "Print",ExpressionUUID->"b6c63ce6-38e1-4f01-bc09-bc104b06b601"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[265659, 7776, 33533, 977, 1683, "Input",ExpressionUUID->"0a8c3f49-ba8b-4638-9307-9b8d2ce102c7"],
Cell[CellGroupData[{
Cell[299217, 8757, 533, 17, 23, "Print",ExpressionUUID->"7487086e-b0f2-448d-8615-ede3c4b8aee8"],
Cell[299753, 8776, 545, 17, 23, "Print",ExpressionUUID->"143f3f2a-f535-4c7f-b83c-ca1c173adfe0"],
Cell[300301, 8795, 545, 17, 23, "Print",ExpressionUUID->"743d6455-2e8c-409d-ba37-80d6b6d7cd6d"],
Cell[300849, 8814, 561, 17, 23, "Print",ExpressionUUID->"b6dfcf6d-92ee-466c-820c-f9eee2ccd224"],
Cell[301413, 8833, 546, 17, 23, "Print",ExpressionUUID->"035596b1-d67f-4830-b635-b38d5c6e6b39"],
Cell[301962, 8852, 607, 21, 23, "Print",ExpressionUUID->"1b27099e-9702-41ea-b0f0-60d223748c1d"],
Cell[302572, 8875, 629, 17, 23, "Print",ExpressionUUID->"554585d4-c5c9-4b86-a978-331c3bef4fb8"],
Cell[303204, 8894, 654, 17, 23, "Print",ExpressionUUID->"e8b94bbb-11bf-4d63-b464-e65ac2389e51"],
Cell[303861, 8913, 659, 17, 23, "Print",ExpressionUUID->"3b38222d-dcd3-48bf-bbaf-4069123108da"],
Cell[304523, 8932, 669, 17, 23, "Print",ExpressionUUID->"ff77c070-2846-4f87-87c2-2eb459818757"],
Cell[305195, 8951, 654, 17, 23, "Print",ExpressionUUID->"44d46933-8e85-4121-a1e9-e4cf0d317bbd"],
Cell[305852, 8970, 588, 17, 23, "Print",ExpressionUUID->"c82dd245-97b9-419c-a84a-037e6b9dad05"],
Cell[306443, 8989, 608, 17, 23, "Print",ExpressionUUID->"a7ff4c3f-bf8a-4076-936c-23f75a9644f1"],
Cell[307054, 9008, 602, 17, 23, "Print",ExpressionUUID->"fd047542-bed6-404c-8661-63480205fbca"],
Cell[307659, 9027, 633, 22, 23, "Print",ExpressionUUID->"b61b2eed-56d0-4632-a0cf-957d3ebcbf72"],
Cell[308295, 9051, 650, 17, 23, "Print",ExpressionUUID->"b8c5f17b-eb06-4906-8a77-36843e6535bf"],
Cell[308948, 9070, 672, 17, 23, "Print",ExpressionUUID->"26ceaeeb-b747-447b-9330-af30b1d2bceb"],
Cell[309623, 9089, 678, 17, 23, "Print",ExpressionUUID->"ac43bb69-2159-4e24-8f45-b4ec3c7df96d"],
Cell[310304, 9108, 690, 17, 23, "Print",ExpressionUUID->"bf80ca26-83bf-4862-8b6d-bb6b5ecbc032"],
Cell[310997, 9127, 673, 17, 23, "Print",ExpressionUUID->"38044e14-0711-4561-a3d5-14460e12f1cb"],
Cell[311673, 9146, 588, 17, 23, "Print",ExpressionUUID->"cfe4a249-7902-4b0e-a3e3-e89dfee0e0cf"],
Cell[312264, 9165, 608, 17, 23, "Print",ExpressionUUID->"6b10d5c1-6089-40bd-a7b0-a36b3cf86e9e"],
Cell[312875, 9184, 599, 17, 23, "Print",ExpressionUUID->"1000ac80-b393-4a13-a15e-ad712ced58b2"],
Cell[313477, 9203, 609, 21, 23, "Print",ExpressionUUID->"ad1f9872-57b0-4f3a-afa4-762aadc7f563"],
Cell[314089, 9226, 641, 17, 23, "Print",ExpressionUUID->"c33ade17-af52-4156-8577-2052354831c6"],
Cell[314733, 9245, 665, 17, 23, "Print",ExpressionUUID->"206bcdcc-d0af-42f6-b145-37883787842e"],
Cell[315401, 9264, 666, 17, 23, "Print",ExpressionUUID->"3f215ed5-8ac4-431a-990a-1e7e28ac4ce9"],
Cell[316070, 9283, 680, 17, 23, "Print",ExpressionUUID->"1c8202f2-463a-4a23-949c-d39efa045808"],
Cell[316753, 9302, 662, 17, 23, "Print",ExpressionUUID->"ed284aa0-46ad-41bf-8a9f-477f86af2581"],
Cell[317418, 9321, 588, 17, 23, "Print",ExpressionUUID->"5a9b2c99-e958-4ee5-9820-cccd98aa8abb"],
Cell[318009, 9340, 608, 17, 23, "Print",ExpressionUUID->"629a3d2a-f61c-452e-8461-c04e23bc9e33"],
Cell[318620, 9359, 600, 17, 23, "Print",ExpressionUUID->"088cbba4-8158-440a-bea0-64216f98c175"],
Cell[319223, 9378, 825, 30, 23, "Print",ExpressionUUID->"a3aef3f6-9a7a-4bca-9cb1-b893d7a99b3d"],
Cell[320051, 9410, 650, 17, 23, "Print",ExpressionUUID->"45ab7eef-53ca-4d2a-add6-cfe85884c1b2"],
Cell[320704, 9429, 677, 17, 23, "Print",ExpressionUUID->"55c9ea96-f0f8-4f8b-ac65-b7df26ad681f"],
Cell[321384, 9448, 683, 17, 23, "Print",ExpressionUUID->"9dc64e54-5506-4221-b1e6-33c49a4e65f6"],
Cell[322070, 9467, 693, 17, 23, "Print",ExpressionUUID->"a2ac2c01-66c9-450c-8e1b-3f6a73adbd0c"],
Cell[322766, 9486, 676, 17, 23, "Print",ExpressionUUID->"57d9c077-2123-42a7-a426-12420abee0a7"],
Cell[323445, 9505, 590, 17, 23, "Print",ExpressionUUID->"2c855413-8666-46ff-bf37-18518a9a1b14"],
Cell[324038, 9524, 606, 17, 23, "Print",ExpressionUUID->"fd3ea4d9-27a4-4a29-8df5-c165071b6a23"],
Cell[324647, 9543, 600, 17, 23, "Print",ExpressionUUID->"7b375008-f8e9-4f41-bdb3-a8498aaf8f26"],
Cell[325250, 9562, 203, 4, 23, "Print",ExpressionUUID->"e862af67-752d-4adc-bf5a-6c718bbf87ef"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/07-exact-epsilon-factorization-checks.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    155967,       3897]
NotebookOptionsPosition[    105223,       2987]
NotebookOutlinePosition[    151960,       3847]
CellTagsIndexPosition[    151917,       3844]
WindowTitle->Exact epsilon-factorization and boundary checks
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Exact epsilon-factorization and boundary checks", "Title",ExpressionUUID->"9d38eb98-95e2-4e9b-9999-0401e9022ad6"],

Cell["\<\
End-to-end verification of affine epsilon dependence, complete/incomplete \
elliptic fundamental matrices, determinant normalization, epsilon-independent \
transformed kernels in both parity blocks, the finite-epsilon cut \
differential equation, and the soft/hard boundary data.\
\>", "Text",ExpressionUUID->"7231fda1-e46c-4427-bcfc-01f2628bdb85"],

Cell["\<\
Source:  Evaluate sections in order in a fresh kernel.  External-package \
sections read LIBRA_PATH or LITERED_PATH when those packages are required.\
\>", "Text",ExpressionUUID->"0fff0ba5-64df-4e28-9d54-5d8d8700bc6d"],

Cell[CellGroupData[{

Cell["Exact epsilon-factorization and boundary verification", "Section",ExpressionUUID->"a9aa9129-4314-4146-9280-38f63edf30b0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Independent", " ", "reconstruction", " ", "and", " ", "exact", " ", 
    "epsilon", " ", "factorization", " ", "of", " ", "the", " ", "cut", " ", 
    RowBox[{"system", "."}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"$Assumptions", "=", 
     RowBox[{"tau", ">", "0"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"checks", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"check", "[", 
      RowBox[{"name_", ",", "expr_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"v", "=", 
         RowBox[{"FullSimplify", "[", "expr", "]"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"checks", ",", 
          RowBox[{
           RowBox[{"FreeQ", "[", 
            RowBox[{"v", ",", "Indeterminate"}], "]"}], "&&", 
           RowBox[{"And", "@@", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"TrueQ", "[", 
                RowBox[{"#", "==", "0"}], "]"}], "&"}], "/@", 
              RowBox[{"Flatten", "[", 
               RowBox[{"{", "v", "}"}], "]"}]}], ")"}]}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"name", ",", "\"\<=\>\"", ",", 
          RowBox[{"InputForm", "[", "v", "]"}]}], "]"}], ";"}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"g", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"tau", "+", "1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "tau"}], "+", "3"}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"omega", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "z", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"eps", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"z", "^", "2"}]}], ")"}]}]}], "-", 
      RowBox[{"2", " ", "z", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"eps", "+", 
          RowBox[{"1", "/", "2"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", "^", "2"}], "+", "tau"}], ")"}]}]}], "-", 
      RowBox[{"8", " ", "eps", " ", 
       RowBox[{"z", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"z", "^", "2"}]}], "-", "3"}], ")"}]}]}]}]}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{"ltau", "=", 
     RowBox[{
      RowBox[{"eps", "/", "tau"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eps", "+", 
         RowBox[{"1", "/", "2"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "2"}], "+", "tau"}], ")"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"qpoly", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"z", "^", "2"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"z", "^", "2"}]}], "-", "3"}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Solve", " ", "the", " ", "cohomological", " ", "identity", " ", "with", 
     " ", "unknown", " ", 
     RowBox[{"coefficients", ".", "No"}], " ", 
     RowBox[{"A0", "/", "A1"}], " ", 
     RowBox[{"input", "."}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"deriveRow", "[", 
      RowBox[{"n_", ",", "powers_", ",", "q_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"cs", ",", "b", ",", "eq", ",", "sol"}], "}"}], ",", 
       RowBox[{
        RowBox[{"cs", "=", 
         RowBox[{"Array", "[", 
          RowBox[{"cc", ",", 
           RowBox[{"Length", "[", "powers", "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"eq", "=", 
         RowBox[{"Numerator", "[", 
          RowBox[{"Together", "[", 
           RowBox[{
            RowBox[{"ltau", " ", 
             RowBox[{"z", "^", "n"}]}], "-", 
            RowBox[{"cs", ".", 
             RowBox[{"(", 
              RowBox[{"z", "^", "powers"}], ")"}]}], "-", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"b", " ", "q"}], ",", "z"}], "]"}], "-", 
            RowBox[{"omega", " ", "b", " ", "q"}]}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"sol", "=", 
         RowBox[{"First", "[", 
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"Thread", "[", 
             RowBox[{
              RowBox[{"CoefficientList", "[", 
               RowBox[{"eq", ",", "z"}], "]"}], "==", "0"}], "]"}], ",", 
            RowBox[{"Append", "[", 
             RowBox[{"cs", ",", "b"}], "]"}]}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Factor", "/@", 
           RowBox[{"(", 
            RowBox[{"cs", "/.", " ", "sol"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"Factor", "[", 
            RowBox[{"b", "/.", " ", "sol"}], "]"}], " ", "q"}]}], "}"}]}]}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"evenRows", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"deriveRow", "[", 
        RowBox[{"n", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2", ",", "4"}], "}"}], ",", 
         RowBox[{"z", " ", "qpoly"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";"}],
    "\n", 
   RowBox[{
    RowBox[{"oddRows", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"deriveRow", "[", 
        RowBox[{"n", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", "qpoly"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"aEven", "=", 
     RowBox[{"evenRows", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"aOdd", "=", 
     RowBox[{"oddRows", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"a0", "=", 
     RowBox[{"aEven", "/.", " ", 
      RowBox[{"eps", "->", "0"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"a1", "=", 
     RowBox[{"D", "[", 
      RowBox[{"aEven", ",", "eps"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"o0", "=", 
     RowBox[{"aOdd", "/.", " ", 
      RowBox[{"eps", "->", "0"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"o1", "=", 
     RowBox[{"D", "[", 
      RowBox[{"aOdd", ",", "eps"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<DERIVED_A0=\>\"", ",", 
      RowBox[{"InputForm", "[", "a0", "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<DERIVED_A1=\>\"", ",", 
      RowBox[{"InputForm", "[", "a1", "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<DERIVED_ODD_A0=\>\"", ",", 
      RowBox[{"InputForm", "[", "o0", "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<DERIVED_ODD_A1=\>\"", ",", 
      RowBox[{"InputForm", "[", "o1", "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"check", "[", 
     RowBox[{"\"\<AFFINE_EPSILON\>\"", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"aEven", ",", 
          RowBox[{"{", 
           RowBox[{"eps", ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"D", "[", 
         RowBox[{"aOdd", ",", 
          RowBox[{"{", 
           RowBox[{"eps", ",", "2"}], "}"}]}], "]"}]}], "}"}]}], "]"}], ";"}],
    "\n", 
   RowBox[{
    RowBox[{"expectedA0", "=", 
     RowBox[{
      RowBox[{"1", "/", "g"}], " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "tau"}], "-", 
           RowBox[{"7", "/", "2"}]}], ",", 
          RowBox[{"2", "-", 
           RowBox[{"11", "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "tau"}], ")"}]}]}], ",", 
          RowBox[{"6", "/", "tau"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "/", "2"}], ",", 
          RowBox[{
           RowBox[{"11", "/", "2"}], "-", 
           RowBox[{"2", " ", "tau"}]}], ",", 
          RowBox[{"-", "6"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"tau", "/", "2"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], " ", "tau"}], "-", 
           RowBox[{"3", "/", "2"}]}], ",", 
          RowBox[{"6", " ", "tau"}]}], "}"}]}], "}"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"expectedA1", "=", 
     RowBox[{
      RowBox[{"1", "/", "g"}], " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"8", "/", "tau"}], "+", "4"}], ",", 
          RowBox[{
           RowBox[{"-", "4"}], "/", "tau"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"3", "/", "tau"}], "-", "1"}], ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"tau", "-", "3"}], ",", 
          RowBox[{
           RowBox[{"3", "/", "tau"}], "+", "7"}]}], "}"}]}], "}"}]}]}], ";"}],
    "\n", 
   RowBox[{
    RowBox[{"check", "[", 
     RowBox[{"\"\<DRAFT_A0\>\"", ",", 
      RowBox[{"a0", "-", "expectedA0"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"check", "[", 
     RowBox[{"\"\<DRAFT_A1\>\"", ",", 
      RowBox[{"a1", "-", "expectedA1"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"change", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"tau", "/", "3"}], ",", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "tau"}], ")"}], "/", "3"}]}], ",", "1"}], 
        "}"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"c0", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Inverse", "[", "change", "]"}], ".", "a0", ".", "change"}], 
       "-", 
       RowBox[{
        RowBox[{"Inverse", "[", "change", "]"}], ".", 
        RowBox[{"D", "[", 
         RowBox[{"change", ",", "tau"}], "]"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"c1", "=", 
     RowBox[{"Map", "[", 
      RowBox[{"Factor", ",", 
       RowBox[{
        RowBox[{"Inverse", "[", "change", "]"}], ".", "a1", ".", "change"}], 
       ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<RELATION_BASIS_A0=\>\"", ",", 
      RowBox[{"InputForm", "[", "c0", "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<RELATION_BASIS_A1=\>\"", ",", 
      RowBox[{"InputForm", "[", "c1", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Complete", " ", "real", " ", "and", " ", "imaginary", " ", "segment", 
      " ", "periods"}], ",", 
     RowBox[{
      RowBox[{"plus", " ", "the", " ", "incomplete", " ", "0"}], "->", 
      RowBox[{"h", " ", 
       RowBox[{"column", "."}]}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"h", "=", 
     RowBox[{
      RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"w", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Sqrt", "[", "3", "]"}]}], " ", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"4", " ", "tau"}], "+", "3"}], "]"}], "/", "24"}]}]}], ";"}],
    "\n", 
   RowBox[{
    RowBox[{"p", "=", 
     RowBox[{"2", " ", 
      RowBox[{
       RowBox[{"EllipticK", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "tau"}], "]"}], "/", 
       RowBox[{"Sqrt", "[", "tau", "]"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"q", "=", 
     RowBox[{"2", " ", "I", " ", 
      RowBox[{"EllipticK", "[", 
       RowBox[{"-", "tau"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"r", "=", 
     RowBox[{
      RowBox[{"EllipticF", "[", 
       RowBox[{
        RowBox[{"Pi", "/", "3"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "tau"}]}], "]"}], "/", 
      RowBox[{"Sqrt", "[", "tau", "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"s", "=", 
     RowBox[{"2", " ", 
      RowBox[{"Sqrt", "[", "tau", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EllipticE", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "tau"}], "]"}], "-", 
        RowBox[{"EllipticK", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "tau"}], "]"}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"t", "=", 
     RowBox[{"2", " ", "I", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EllipticK", "[", 
         RowBox[{"-", "tau"}], "]"}], "-", 
        RowBox[{"EllipticE", "[", 
         RowBox[{"-", "tau"}], "]"}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"u", "=", 
     RowBox[{
      RowBox[{"Sqrt", "[", "tau", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EllipticE", "[", 
         RowBox[{
          RowBox[{"Pi", "/", "3"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "tau"}]}], "]"}], "-", 
        RowBox[{"EllipticF", "[", 
         RowBox[{
          RowBox[{"Pi", "/", "3"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "tau"}]}], "]"}]}], ")"}]}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"p0", "=", 
     RowBox[{"change", ".", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"p", ",", "q", ",", "r"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", "t", ",", "u"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "w"}], "}"}]}], "}"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"check", "[", 
     RowBox[{"\"\<COMPLETE_AND_INCOMPLETE_P0_DIFFERENTIAL\>\"", ",", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"p0", ",", "tau"}], "]"}], "-", 
       RowBox[{"a0", ".", "p0"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Check", " ", "the", " ", "second"}], "-", 
     RowBox[{"kind", " ", "identity", " ", "and", " ", "endpoint", " ", 
      RowBox[{"independently", "."}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"y", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"z", "^", "2"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "2"}], "+", "tau"}], ")"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"check", "[", 
     RowBox[{"\"\<MOMENT_EXACT_IDENTITY\>\"", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"z", "^", "4"}], "/", "y"}], "-", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"1", "-", "tau"}], ")"}], 
        RowBox[{
         RowBox[{"z", "^", "2"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", " ", "y"}], ")"}]}]}], "-", 
       RowBox[{"tau", "/", 
        RowBox[{"(", 
         RowBox[{"3", " ", "y"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"z", " ", "y"}], ",", "z"}], "]"}], "/", "3"}]}]}], "]"}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"check", "[", 
     RowBox[{"\"\<INCOMPLETE_TRANSVERSE_ENDPOINT\>\"", ",", 
      RowBox[{"w", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", " ", "y"}], "/.", " ", 
          RowBox[{"z", "->", "h"}]}], ")"}], "/", "3"}]}]}], "]"}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<P0_DETERMINANT_FORM=\>\"", ",", 
      RowBox[{"InputForm", "[", 
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", " ", "t"}], "-", 
          RowBox[{"q", " ", "s"}]}], ")"}]}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Verify", " ", "the", " ", "explicit", " ", "inverse", " ", "and", " ", 
     "all", " ", "nine", " ", "entries", " ", "of", " ", "the", " ", 
     "epsilon", " ", "kernel", " ", "without", " ", "treating", " ", "an", 
     " ", "unknown", " ", "fundamental", " ", "solution", " ", "as", " ", 
     RowBox[{"data", ".", "Special"}], " ", "functions", " ", "were", " ", 
     "checked", " ", 
     RowBox[{"above", "."}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{
     "aa", ",", "bb", ",", "cc", ",", "dd", ",", "ee", ",", "ff", ",", "ww"}],
      "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"ss", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"aa", ",", "bb", ",", "cc"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dd", ",", "ee", ",", "ff"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "ww"}], "}"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"delta", "=", 
     RowBox[{
      RowBox[{"aa", " ", "ee"}], "-", 
      RowBox[{"bb", " ", "dd"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"si", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ee", "/", "delta"}], ",", 
         RowBox[{
          RowBox[{"-", "bb"}], "/", "delta"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"bb", " ", "ff"}], "-", 
            RowBox[{"ee", " ", "cc"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"delta", " ", "ww"}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "dd"}], "/", "delta"}], ",", 
         RowBox[{"aa", "/", "delta"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"dd", " ", "cc"}], "-", 
            RowBox[{"aa", " ", "ff"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"delta", " ", "ww"}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"1", "/", "ww"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"check", "[", 
     RowBox[{"\"\<EXPLICIT_INVERSE\>\"", ",", 
      RowBox[{
       RowBox[{"si", ".", "ss"}], "-", 
       RowBox[{"IdentityMatrix", "[", "3", "]"}]}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"kernel", "=", 
     RowBox[{"Map", "[", 
      RowBox[{"Factor", ",", 
       RowBox[{"si", ".", "c1", ".", "ss"}], ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<EPSILON_KERNEL_DIMENSIONS=\>\"", ",", 
      RowBox[{"Dimensions", "[", "kernel", "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"check", "[", 
     RowBox[{"\"\<ALL_ORDERS_GAUGE_IDENTITY\>\"", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a0", "+", 
          RowBox[{"eps", " ", "a1"}]}], ")"}], ".", "change", ".", "ss"}], 
       "-", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"change", ",", "tau"}], "]"}], ".", "ss"}], "-", 
       RowBox[{"change", ".", "c0", ".", "ss"}], "-", 
       RowBox[{"eps", " ", 
        RowBox[{"change", ".", "ss", ".", "kernel"}]}]}]}], "]"}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"check", "[", 
     RowBox[{"\"\<KERNEL_EPSILON_INDEPENDENT\>\"", ",", 
      RowBox[{"D", "[", 
       RowBox[{"kernel", ",", "eps"}], "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<TRACE_B=\>\"", ",", 
      RowBox[{"InputForm", "[", 
       RowBox[{"Factor", "[", 
        RowBox[{"Tr", "[", "kernel", "]"}], "]"}], "]"}]}], "]"}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<R0=\>\"", ",", 
      RowBox[{"InputForm", "[", 
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{"tau", " ", "aEven"}], ",", 
         RowBox[{"tau", "->", "0"}]}], "]"}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Independent", " ", "numerical", " ", "differentiation", " ", "of", " ", 
     "explicit", " ", "elliptic", " ", 
     RowBox[{"functions", "."}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"pts", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "9"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "1", ",", 
       RowBox[{"7", "/", "3"}], ",", "10"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"numResiduals", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{"Abs", "[", 
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{"p0", ",", "tau"}], "]"}], "/.", " ", 
              RowBox[{"tau", "->", "x"}]}], ",", "70"}], "]"}], "-", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"a0", ".", "p0"}], "/.", " ", 
              RowBox[{"tau", "->", "x"}]}], ",", "70"}], "]"}]}], "]"}], 
         "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "pts"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"detResiduals", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"p", " ", "t"}], "-", 
             RowBox[{"q", " ", "s"}]}], "/.", " ", 
            RowBox[{"tau", "->", "x"}]}], ",", "70"}], "]"}], "+", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"2", " ", "Pi", " ", "I"}], ",", "70"}], "]"}]}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "pts"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<P0_NUMERIC_RESIDUALS=\>\"", ",", 
      RowBox[{"InputForm", "[", "numResiduals", "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<LEGENDRE_DETERMINANT_NUMERIC_RESIDUALS=\>\"", ",", 
      RowBox[{"InputForm", "[", "detResiduals", "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"checks", ",", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{"Join", "[", 
         RowBox[{"numResiduals", ",", "detResiduals"}], "]"}], "]"}], "<", 
       RowBox[{"10", "^", 
        RowBox[{"-", "40"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Complete", " ", "the", " ", "odd"}], "-", 
     RowBox[{
     "numerator", " ", "block", " ", "with", " ", "elementary", " ", "conic", 
      " ", 
      RowBox[{"integrals", "."}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"chi", "=", 
     RowBox[{"ArcSin", "[", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "+", "tau"}], "]"}]}], ")"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"4", " ", "tau"}], "+", "3"}], "]"}], "/", "8"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"to", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "tau"}], ")"}], "/", "2"}], ",", "1"}], "}"}]}], 
      "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"so", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "chi"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "v"}], "}"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"po", "=", 
     RowBox[{"to", ".", "so"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"check", "[", 
     RowBox[{"\"\<ODD_P0_DIFFERENTIAL\>\"", ",", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"po", ",", "tau"}], "]"}], "-", 
       RowBox[{"o0", ".", "po"}]}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"mo", "=", 
     RowBox[{"Map", "[", 
      RowBox[{"Factor", ",", 
       RowBox[{
        RowBox[{"Inverse", "[", "to", "]"}], ".", "o1", ".", "to"}], ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<ODD_RELATION_BASIS_A1=\>\"", ",", 
      RowBox[{"InputForm", "[", "mo", "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"bo", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"Inverse", "[", "po", "]"}], ".", "o1", ".", "po"}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"check", "[", 
     RowBox[{"\"\<ODD_GAUGE_ALL_ORDERS\>\"", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"o0", "+", 
          RowBox[{"eps", " ", "o1"}]}], ")"}], ".", "po"}], "-", 
       RowBox[{"D", "[", 
        RowBox[{"po", ",", "tau"}], "]"}], "-", 
       RowBox[{"eps", " ", 
        RowBox[{"po", ".", "bo"}]}]}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"check", "[", 
     RowBox[{"\"\<ODD_KERNEL_EPSILON_INDEPENDENT\>\"", ",", 
      RowBox[{"D", "[", 
       RowBox[{"bo", ",", "eps"}], "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<ODD_KERNEL=\>\"", ",", 
      RowBox[{"InputForm", "[", "bo", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Boundary", " ", 
     RowBox[{"moments", ":", 
      RowBox[{
       RowBox[{"verify", " ", "the", " ", "hard"}], "-", 
       RowBox[{"region", " ", "integration"}], "-", "by", "-", 
       RowBox[{"parts", " ", 
        RowBox[{"certificate", "."}]}]}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"ae", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", " ", "eps"}], "-", "11"}], ")"}], "/", "6"}]}], ";", 
    RowBox[{"be", "=", 
     RowBox[{"2", "-", 
      RowBox[{"4", " ", 
       RowBox[{"eps", "/", "3"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"hwlog", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"eps", "+", "1"}], ")"}]}], "/", "x"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eps", "-", 
         RowBox[{"1", "/", "2"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"eps", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "x"}], "-", "3"}], ")"}]}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"hpoly", "=", 
     RowBox[{"x", 
      RowBox[{"(", 
       RowBox[{"1", "-", "x"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "x"}], "-", "3"}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"check", "[", 
     RowBox[{"\"\<HARD_BOUNDARY_CERTIFICATE\>\"", ",", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"hpoly", ",", "x"}], "]"}], "+", 
       RowBox[{"hpoly", " ", "hwlog"}], "-", 
       RowBox[{"3", 
        RowBox[{"(", 
         RowBox[{"eps", "-", 
          RowBox[{"ae", " ", "x"}], "-", 
          RowBox[{"be", " ", 
           RowBox[{"x", "^", "2"}]}]}], ")"}]}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Direct", " ", "convergent", " ", 
     RowBox[{"quadratures", ":", 
      RowBox[{"no", " ", "differential", " ", "equation", " ", "is", " ", 
       RowBox[{"used", "."}]}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"quadMoment", "[", 
      RowBox[{"n_", ",", "tt_"}], "]"}], ":=", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Sin", "[", "th", "]"}], "^", "n"}], "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"tt", "+", 
          RowBox[{
           RowBox[{"Sin", "[", "th", "]"}], "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"th", ",", "0", ",", 
         RowBox[{"Pi", "/", "3"}]}], "}"}], ",", 
       RowBox[{"WorkingPrecision", "->", "60"}], ",", 
       RowBox[{"AccuracyGoal", "->", "42"}], ",", 
       RowBox[{"PrecisionGoal", "->", "42"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"incChecks", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"quadMoment", "[", 
             RowBox[{"n", ",", "x"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "2", ",", "4"}], "}"}]}], "}"}]}], "]"}], 
          "-", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"p0", "[", 
              RowBox[{"[", 
               RowBox[{"All", ",", "3"}], "]"}], "]"}], "/.", 
             RowBox[{"tau", "->", "x"}]}], ",", "55"}], "]"}]}], "]"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", "2"}], "}"}]}], "}"}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<INCOMPLETE_COLUMN_QUADRATURE_RESIDUALS=\>\"", ",", 
      RowBox[{"InputForm", "[", "incChecks", "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"checks", ",", 
      RowBox[{
       RowBox[{"Max", "[", "incChecks", "]"}], "<", 
       RowBox[{"10", "^", 
        RowBox[{"-", "35"}]}]}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"oddChecks", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"NIntegrate", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Sin", "[", "th", "]"}], "^", "n"}], "/", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"x", "+", 
                 RowBox[{
                  RowBox[{"Sin", "[", "th", "]"}], "^", "2"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"th", ",", 
                RowBox[{"Pi", "/", "3"}], ",", 
                RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
              RowBox[{"WorkingPrecision", "->", "60"}], ",", 
              RowBox[{"AccuracyGoal", "->", "42"}], ",", 
              RowBox[{"PrecisionGoal", "->", "42"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "3"}], "}"}]}], "}"}]}], "]"}], "-", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"po", "[", 
              RowBox[{"[", 
               RowBox[{"All", ",", "2"}], "]"}], "]"}], "/.", 
             RowBox[{"tau", "->", "x"}]}], ",", "55"}], "]"}]}], "]"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", "2"}], "}"}]}], "}"}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<ODD_COLUMN_QUADRATURE_RESIDUALS=\>\"", ",", 
      RowBox[{"InputForm", "[", "oddChecks", "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"checks", ",", 
      RowBox[{
       RowBox[{"Max", "[", "oddChecks", "]"}], "<", 
       RowBox[{"10", "^", 
        RowBox[{"-", "35"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Finite", "-", 
      RowBox[{"regulator", " ", "physical"}], "-", 
      RowBox[{"cut", " ", "check"}]}], ",", 
     RowBox[{
      RowBox[{
      "splitting", " ", "at", " ", "the", " ", "extra", " ", "marked", " ", 
       RowBox[{"point", ".", "The"}]}], "+", 
      RowBox[{"i0", " ", "on", " ", "4", " ", 
       RowBox[{"z", "^", "2"}]}], "-", 
      RowBox[{"3", " ", "gives", " ", "exp", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "Pi", " ", "eps"}], ")"}], " ", "below", 
       " ", 
       RowBox[{"h", ".", "Overall"}], " ", "N", " ", "is", " ", 
       RowBox[{"omitted", "."}]}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"cutMoment", "[", 
      RowBox[{"n_", ",", "tt_", ",", "ee_", ",", 
       RowBox[{"der_", ":", "False"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"f", ",", "fac"}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"fac", "[", "th_", "]"}], ":=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"TrueQ", "[", "der", "]"}], ",", 
           RowBox[{
            RowBox[{"ee", "/", "tt"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"ee", "+", 
               RowBox[{"1", "/", "2"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Sin", "[", "th", "]"}], "^", "2"}], "+", "tt"}], 
              ")"}]}]}], ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"f", "[", "th_", "]"}], ":=", 
         RowBox[{"2", " ", 
          RowBox[{"tt", "^", "ee"}], " ", 
          RowBox[{
           RowBox[{"Cos", "[", "th", "]"}], "^", 
           RowBox[{"(", 
            RowBox[{"2", " ", "ee"}], ")"}]}], " ", 
          RowBox[{
           RowBox[{"Sin", "[", "th", "]"}], "^", "n"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Sin", "[", "th", "]"}], "^", "2"}], "+", "tt"}], ")"}],
            "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "ee"}], "-", 
             RowBox[{"1", "/", "2"}]}], ")"}]}], " ", 
          RowBox[{"fac", "[", "th", "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "Pi", " ", "ee"}], "]"}], " ", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"f", "[", "th", "]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"4", " ", 
                 RowBox[{
                  RowBox[{"Sin", "[", "th", "]"}], "^", "2"}]}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"-", "ee"}], ")"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"th", ",", "0", ",", 
              RowBox[{"Pi", "/", "3"}]}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "->", "60"}], ",", 
            RowBox[{"AccuracyGoal", "->", "40"}], ",", 
            RowBox[{"PrecisionGoal", "->", "40"}]}], "]"}]}], "+", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "th", "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{
                 RowBox[{"Sin", "[", "th", "]"}], "^", "2"}]}], "-", "3"}], 
              ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"-", "ee"}], ")"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"th", ",", 
             RowBox[{"Pi", "/", "3"}], ",", 
             RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
           RowBox[{"WorkingPrecision", "->", "60"}], ",", 
           RowBox[{"AccuracyGoal", "->", "40"}], ",", 
           RowBox[{"PrecisionGoal", "->", "40"}]}], "]"}]}]}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"cutResiduals", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"vals", ",", "dvals"}], "}"}], ",", 
         RowBox[{
          RowBox[{"vals", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"cutMoment", "[", 
              RowBox[{"n", ",", "tt", ",", 
               RowBox[{"1", "/", "5"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "2", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"dvals", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"cutMoment", "[", 
              RowBox[{"n", ",", "tt", ",", 
               RowBox[{"1", "/", "5"}], ",", "True"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "2", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"Max", "[", 
           RowBox[{"Abs", "[", 
            RowBox[{"dvals", "-", 
             RowBox[{
              RowBox[{"N", "[", 
               RowBox[{
                RowBox[{"aEven", "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"tau", "->", "tt"}], ",", 
                   RowBox[{"eps", "->", 
                    RowBox[{"1", "/", "5"}]}]}], "}"}]}], ",", "55"}], "]"}], 
              ".", "vals"}]}], "]"}], "]"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"tt", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", "2"}], "}"}]}], "}"}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<FINITE_EPSILON_CUT_DE_RESIDUALS=\>\"", ",", 
      RowBox[{"InputForm", "[", "cutResiduals", "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"checks", ",", 
      RowBox[{
       RowBox[{"Max", "[", "cutResiduals", "]"}], "<", 
       RowBox[{"10", "^", 
        RowBox[{"-", "30"}]}]}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"hardMoment", "[", 
      RowBox[{"n_", ",", "ee_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "Pi", " ", "ee"}], "]"}], " ", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "^", 
           RowBox[{"(", 
            RowBox[{"n", "-", "ee", "-", "1"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"ee", "-", 
             RowBox[{"1", "/", "2"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"4", " ", "x"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"-", "ee"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{"3", "/", "4"}]}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "->", "60"}], ",", 
         RowBox[{"AccuracyGoal", "->", "40"}], ",", 
         RowBox[{"PrecisionGoal", "->", "40"}]}], "]"}]}], "+", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"n", "-", "ee", "-", "1"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"ee", "-", 
            RowBox[{"1", "/", "2"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "x"}], "-", "3"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"-", "ee"}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"3", "/", "4"}], ",", "1"}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "->", "60"}], ",", 
        RowBox[{"AccuracyGoal", "->", "40"}], ",", 
        RowBox[{"PrecisionGoal", "->", "40"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Resolve", " ", "the", " ", "lateral", " ", "displacement", " ", "at", 
     " ", "substantially", " ", "higher", " ", "precision", " ", "than", " ", 
     "its", " ", 
     RowBox[{"exponent", ":", 
      RowBox[{
      "otherwise", " ", "numerical", " ", "rounding", " ", "can", " ", 
       "silently", " ", "select", " ", "the", " ", "other", " ", 
       RowBox[{"bank", "."}]}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"hardHyper", "[", 
      RowBox[{"n_", ",", "ee_"}], "]"}], ":=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"3", "^", 
         RowBox[{"-", "ee"}]}], " ", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "Pi", " ", "ee"}], "]"}], " ", 
        RowBox[{"Beta", "[", 
         RowBox[{
          RowBox[{"n", "-", "ee"}], ",", 
          RowBox[{"ee", "+", 
           RowBox[{"1", "/", "2"}]}]}], "]"}], " ", 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{"ee", ",", 
          RowBox[{"n", "-", "ee"}], ",", 
          RowBox[{"n", "+", 
           RowBox[{"1", "/", "2"}]}], ",", 
          RowBox[{
           RowBox[{"4", "/", "3"}], "+", 
           RowBox[{"I", "/", 
            RowBox[{"10", "^", "50"}]}]}]}], "]"}]}], ",", "90"}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"hardResiduals", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"hardMoment", "[", 
          RowBox[{"n", ",", 
           RowBox[{"1", "/", "5"}]}], "]"}], "-", 
         RowBox[{"hardHyper", "[", 
          RowBox[{"n", ",", 
           RowBox[{"1", "/", "5"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<BOUNDARY_BRANCH_QUADRATURE_RESIDUALS=\>\"", ",", 
      RowBox[{"InputForm", "[", "hardResiduals", "]"}]}], "]"}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"checks", ",", 
      RowBox[{
       RowBox[{"Max", "[", "hardResiduals", "]"}], "<", 
       RowBox[{"10", "^", 
        RowBox[{"-", "30"}]}]}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"bh", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"hardHyper", "[", 
        RowBox[{"n", ",", 
         RowBox[{"1", "/", "5"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "2"}], "}"}]}], "}"}]}], "]"}]}], ";"}],
    "\n", 
   RowBox[{
    RowBox[{"bres", "=", 
     RowBox[{"Abs", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "5"}], ")"}], 
        RowBox[{"bh", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"ae", "/.", 
          RowBox[{"eps", "->", 
           RowBox[{"1", "/", "5"}]}]}], ")"}], 
        RowBox[{"bh", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"be", "/.", 
          RowBox[{"eps", "->", 
           RowBox[{"1", "/", "5"}]}]}], ")"}], 
        RowBox[{"bh", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<BOUNDARY_HYPERGEOMETRIC_IDENTITY_RESIDUAL=\>\"", ",", 
      RowBox[{"InputForm", "[", "bres", "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"checks", ",", 
      RowBox[{"bres", "<", 
       RowBox[{"10", "^", 
        RowBox[{"-", "40"}]}]}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<CHECK=\>\"", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"And", "@@", "checks"}], ",", "\"\<PASS\>\"", ",", 
        "\"\<FAIL\>\""}], "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"!", 
       RowBox[{"And", "@@", "checks"}]}], ",", 
      RowBox[{"Quit", "[", "1", "]"}]}], "]"}], ";"}], "\n"}]}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"5d925486-5b71-4fef-94b4-8bbed037db6a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DERIVED_A0=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"7", " ", "+", " ", 
             RowBox[{"4", "*", "tau"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"3", " ", "+", " ", 
               RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}]}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], " ", "+", " ", 
            RowBox[{"4", "*", "tau"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "*", "tau", "*", 
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}], ",", " ", 
         RowBox[{"6", "/", 
          RowBox[{"(", 
           RowBox[{"tau", "*", 
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}]}], "}"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}], ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "11"}], "*", "tau"}], " ", "+", " ", 
             RowBox[{"4", "*", 
              RowBox[{"tau", "^", "2"}]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"tau", "*", 
             RowBox[{"(", 
              RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"3", " ", "+", " ", 
               RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}]}], ",", " ", 
         RowBox[{
          RowBox[{"-", "6"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}]}], "}"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "*", "tau"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], " ", "-", " ", 
            RowBox[{"18", "*", "tau"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "*", "tau"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}]}], "}"}]}], "}"}],
     
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{{
      Rational[-1, 2] (1 + $CellContext`tau)^(-1) (3 + 
         4 $CellContext`tau)^(-1) (7 + 4 $CellContext`tau), 
       Rational[1, 2] $CellContext`tau^(-1) (1 + $CellContext`tau)^(-1) (-11 + 
        4 $CellContext`tau)/(3 + 4 $CellContext`tau), 
       6 $CellContext`tau^(-1) (1 + $CellContext`tau)^(-1)/(3 + 
       4 $CellContext`tau)}, {
      Rational[-3, 2] (1 + $CellContext`tau)^(-1)/(3 + 4 $CellContext`tau), 
       Rational[-1, 2] $CellContext`tau^(-1) (1 + $CellContext`tau)^(-1) (3 + 
         4 $CellContext`tau)^(-1) ((-11) $CellContext`tau + 
        4 $CellContext`tau^2), (-6) (1 + $CellContext`tau)^(-1)/(3 + 
       4 $CellContext`tau)}, {
      Rational[3, 2] $CellContext`tau (1 + $CellContext`tau)^(-1)/(3 + 
       4 $CellContext`tau), 
       Rational[1, 2] (-3 - 18 $CellContext`tau) (1 + $CellContext`tau)^(-1)/(
       3 + 4 $CellContext`tau), 
       6 $CellContext`tau (1 + $CellContext`tau)^(-1)/(3 + 
       4 $CellContext`tau)}}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["DERIVED_A0=", 
   InputForm[{{
     Rational[-1, 2] (1 + $CellContext`tau)^(-1) (3 + 
        4 $CellContext`tau)^(-1) (7 + 4 $CellContext`tau), 
      Rational[1, 2] $CellContext`tau^(-1) (1 + $CellContext`tau)^(-1) (-11 + 
       4 $CellContext`tau)/(3 + 4 $CellContext`tau), 
      6 $CellContext`tau^(-1) (1 + $CellContext`tau)^(-1)/(3 + 
      4 $CellContext`tau)}, {
     Rational[-3, 2] (1 + $CellContext`tau)^(-1)/(3 + 4 $CellContext`tau), 
      Rational[-1, 2] $CellContext`tau^(-1) (1 + $CellContext`tau)^(-1) (3 + 
        4 $CellContext`tau)^(-1) ((-11) $CellContext`tau + 
       4 $CellContext`tau^2), (-6) (1 + $CellContext`tau)^(-1)/(3 + 
      4 $CellContext`tau)}, {
     Rational[3, 2] $CellContext`tau (1 + $CellContext`tau)^(-1)/(3 + 
      4 $CellContext`tau), 
      Rational[1, 2] (-3 - 18 $CellContext`tau) (1 + $CellContext`tau)^(-1)/(
      3 + 4 $CellContext`tau), 
      6 $CellContext`tau (1 + $CellContext`tau)^(-1)/(3 + 
      4 $CellContext`tau)}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.000142113083858*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7301fe98-46c2-4df7-b273-aa61c8ec5014"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DERIVED_A1=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", " ", "+", " ", 
            RowBox[{"8", "*", "tau"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "*", "tau", "*", 
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}], ",", " ", 
         RowBox[{
          RowBox[{"-", "4"}], "/", 
          RowBox[{"(", 
           RowBox[{"tau", "*", 
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}]}], "}"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], " ", "+", " ", 
             RowBox[{"2", "*", "tau"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"tau", "*", 
             RowBox[{"(", 
              RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"3", " ", "+", " ", 
               RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}]}], ",", " ", 
         RowBox[{"4", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}]}], "}"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], " ", "+", " ", 
            RowBox[{"2", "*", "tau"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", " ", "+", " ", 
            RowBox[{"7", "*", "tau"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"tau", "*", 
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}]}], "}"}]}], "}"}],
     
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{{
      0, Rational[
        1, 2] $CellContext`tau^(-1) (1 + $CellContext`tau)^(-1) (3 + 
         4 $CellContext`tau)^(-1) (16 + 
        8 $CellContext`tau), (-4) $CellContext`tau^(-1) (
         1 + $CellContext`tau)^(-1)/(3 + 4 $CellContext`tau)}, {
      0, Rational[-1, 2] $CellContext`tau^(-1) (
         1 + $CellContext`tau)^(-1) (-6 + 2 $CellContext`tau)/(3 + 
       4 $CellContext`tau), 4 (1 + $CellContext`tau)^(-1)/(3 + 
       4 $CellContext`tau)}, {
      0, Rational[1, 2] (1 + $CellContext`tau)^(-1) (-6 + 
        2 $CellContext`tau)/(3 + 
       4 $CellContext`tau), $CellContext`tau^(-1) (
         1 + $CellContext`tau)^(-1) (3 + 4 $CellContext`tau)^(-1) (3 + 
        7 $CellContext`tau)}}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["DERIVED_A1=", 
   InputForm[{{
     0, Rational[
       1, 2] $CellContext`tau^(-1) (1 + $CellContext`tau)^(-1) (3 + 
        4 $CellContext`tau)^(-1) (16 + 
       8 $CellContext`tau), (-4) $CellContext`tau^(-1) (
        1 + $CellContext`tau)^(-1)/(3 + 4 $CellContext`tau)}, {
     0, Rational[-1, 2] $CellContext`tau^(-1) (1 + $CellContext`tau)^(-1) (-6 + 
       2 $CellContext`tau)/(3 + 4 $CellContext`tau), 
      4 (1 + $CellContext`tau)^(-1)/(3 + 4 $CellContext`tau)}, {
     0, Rational[1, 2] (1 + $CellContext`tau)^(-1) (-6 + 2 $CellContext`tau)/(
      3 + 4 $CellContext`tau), $CellContext`tau^(-1) (
        1 + $CellContext`tau)^(-1) (3 + 4 $CellContext`tau)^(-1) (3 + 
       7 $CellContext`tau)}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.000142113109577*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"02e42e90-b3d3-46cd-bfef-d96b0d133045"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DERIVED_ODD_A0=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], "*", "tau"}], " ", "+", " ", 
              RowBox[{"2", "*", 
               RowBox[{"tau", "^", "2"}]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"tau", "*", 
              RowBox[{"(", 
               RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"3", " ", "+", " ", 
                RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}], ")"}]}], ",", 
         " ", 
         RowBox[{
          RowBox[{"-", "4"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}]}], "}"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], " ", "-", " ", 
            RowBox[{"11", "*", "tau"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "*", "tau"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}]}], "}"}]}], "}"}],
     
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{{-$CellContext`tau^(-1) (1 + $CellContext`tau)^(-1) (3 + 
         4 $CellContext`tau)^(-1) ((-2) $CellContext`tau + 
        2 $CellContext`tau^2), (-4) (1 + $CellContext`tau)^(-1)/(3 + 
       4 $CellContext`tau)}, {
      Rational[1, 2] (-3 - 11 $CellContext`tau) (1 + $CellContext`tau)^(-1)/(
       3 + 4 $CellContext`tau), 
       4 $CellContext`tau (1 + $CellContext`tau)^(-1)/(3 + 
       4 $CellContext`tau)}}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["DERIVED_ODD_A0=", 
   InputForm[{{-$CellContext`tau^(-1) (1 + $CellContext`tau)^(-1) (3 + 
        4 $CellContext`tau)^(-1) ((-2) $CellContext`tau + 
       2 $CellContext`tau^2), (-4) (1 + $CellContext`tau)^(-1)/(3 + 
      4 $CellContext`tau)}, {
     Rational[1, 2] (-3 - 11 $CellContext`tau) (1 + $CellContext`tau)^(-1)/(3 + 
      4 $CellContext`tau), 4 $CellContext`tau (1 + $CellContext`tau)^(-1)/(3 + 
      4 $CellContext`tau)}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.000142113127924*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"bf7a222b-b8c3-4236-bded-38527087571a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DERIVED_ODD_A1=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], " ", "+", " ", "tau"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"tau", "*", 
              RowBox[{"(", 
               RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"3", " ", "+", " ", 
                RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}], ")"}]}], ",", 
         " ", 
         RowBox[{"4", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}]}], "}"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], " ", "+", " ", 
            RowBox[{"2", "*", "tau"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", " ", "+", " ", 
            RowBox[{"7", "*", "tau"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"tau", "*", 
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}]}], "}"}]}], "}"}],
     
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{{-(-3 + $CellContext`tau) $CellContext`tau^(-1) (
         1 + $CellContext`tau)^(-1)/(3 + 4 $CellContext`tau), 
       4 (1 + $CellContext`tau)^(-1)/(3 + 4 $CellContext`tau)}, {
      Rational[1, 2] (1 + $CellContext`tau)^(-1) (-6 + 2 $CellContext`tau)/(3 + 
       4 $CellContext`tau), $CellContext`tau^(-1) (
         1 + $CellContext`tau)^(-1) (3 + 4 $CellContext`tau)^(-1) (3 + 
        7 $CellContext`tau)}}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["DERIVED_ODD_A1=", 
   InputForm[{{-(-3 + $CellContext`tau) $CellContext`tau^(-1) (
        1 + $CellContext`tau)^(-1)/(3 + 4 $CellContext`tau), 
      4 (1 + $CellContext`tau)^(-1)/(3 + 4 $CellContext`tau)}, {
     Rational[1, 2] (1 + $CellContext`tau)^(-1) (-6 + 2 $CellContext`tau)/(3 + 
      4 $CellContext`tau), $CellContext`tau^(-1) (1 + $CellContext`tau)^(-1) (
        3 + 4 $CellContext`tau)^(-1) (3 + 7 $CellContext`tau)}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.000142113142047*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"76d6133a-5241-4b6e-9982-59f4defb7155"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"AFFINE_EPSILON\"\>", "\[InvisibleSpace]", "\<\"=\"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}]}], "}"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "0"}], "}"}]}], "}"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}, {{0, 0}, {0, 0}}}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["AFFINE_EPSILON", "=", 
   InputForm[{{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}, {{0, 0}, {0, 0}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.000142113156735*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b6087a8c-e554-4071-a05f-b6ba19ff077d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DRAFT_A0\"\>", "\[InvisibleSpace]", "\<\"=\"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["DRAFT_A0", "=", 
   InputForm[{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.00014211317313*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e3f95703-c567-41e3-9714-80be594ef8d7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DRAFT_A1\"\>", "\[InvisibleSpace]", "\<\"=\"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["DRAFT_A1", "=", 
   InputForm[{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.0001421131888866`*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"897cced0-e7e8-4d3a-923e-dcce9058e0e5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"RELATION_BASIS_A0=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "+", " ", 
             RowBox[{"2", "*", "tau"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}]}]}], ",", " ", 
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", "tau"}], " ", "+", " ", 
             RowBox[{"2", "*", 
              RowBox[{"tau", "^", "2"}]}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}]}]}], ",", " ", 
         RowBox[{"6", "/", 
          RowBox[{"(", 
           RowBox[{"tau", "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"7", "*", "tau"}], " ", "+", " ", 
              RowBox[{"4", "*", 
               RowBox[{"tau", "^", "2"}]}]}], ")"}]}], ")"}]}]}], "}"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "+", " ", 
             RowBox[{"2", "*", "tau"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}]}]}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"2", "*", "tau"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}], ",", " ", 
         RowBox[{
          RowBox[{"-", "6"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", " ", "+", " ", 
            RowBox[{"7", "*", "tau"}], " ", "+", " ", 
            RowBox[{"4", "*", 
             RowBox[{"tau", "^", "2"}]}]}], ")"}]}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", 
         RowBox[{"2", "/", 
          RowBox[{"(", 
           RowBox[{"3", " ", "+", " ", 
            RowBox[{"4", "*", "tau"}]}], ")"}]}]}], "}"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{{(-1)/(2 + 2 $CellContext`tau), (-1)/(2 $CellContext`tau + 
       2 $CellContext`tau^2), 6 $CellContext`tau^(-1)/(3 + 7 $CellContext`tau + 
       4 $CellContext`tau^2)}, {(-1)/(2 + 
       2 $CellContext`tau), (2 + 2 $CellContext`tau)^(-1), (-6)/(3 + 
       7 $CellContext`tau + 4 $CellContext`tau^2)}, {
      0, 0, 2/(3 + 4 $CellContext`tau)}}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["RELATION_BASIS_A0=", 
   InputForm[{{(-1)/(2 + 2 $CellContext`tau), (-1)/(2 $CellContext`tau + 
      2 $CellContext`tau^2), 6 $CellContext`tau^(-1)/(3 + 7 $CellContext`tau + 
      4 $CellContext`tau^2)}, {(-1)/(2 + 
      2 $CellContext`tau), (2 + 2 $CellContext`tau)^(-1), (-6)/(3 + 
      7 $CellContext`tau + 4 $CellContext`tau^2)}, {
     0, 0, 2/(3 + 4 $CellContext`tau)}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.0001421132042513`*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8aa12e20-6fc7-4b81-8fa9-96ddad7eabea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"RELATION_BASIS_A1=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"(", 
             RowBox[{"4", " ", "+", " ", 
              RowBox[{"5", "*", "tau"}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", "tau", "*", 
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}], ",", " ", 
         RowBox[{
          RowBox[{"-", "4"}], "/", 
          RowBox[{"(", 
           RowBox[{"tau", "*", 
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}]}], "}"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "*", "tau"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}], ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "3"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], " ", "-", " ", 
             RowBox[{"5", "*", "tau"}], " ", "+", " ", 
             RowBox[{"8", "*", 
              RowBox[{"tau", "^", "2"}]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"tau", "*", 
             RowBox[{"(", 
              RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"3", " ", "+", " ", 
               RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}]}], ",", " ", 
         RowBox[{"4", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}]}], "}"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"9", " ", "+", " ", 
            RowBox[{"8", "*", "tau"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"9", "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}], ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "9"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"11", " ", "+", " ", 
             RowBox[{"16", "*", "tau"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", "+", " ", 
             RowBox[{"4", "*", "tau"}]}], ")"}]}]}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"9", " ", "+", " ", 
            RowBox[{"8", "*", "tau"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", "tau", "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}]}], "}"}]}], "}"}],
     
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{{
      Rational[-4, 3] (1 + $CellContext`tau)^(-1)/(3 + 4 $CellContext`tau), 
       Rational[
        4, 3] $CellContext`tau^(-1) (1 + $CellContext`tau)^(-1) (3 + 
         4 $CellContext`tau)^(-1) (4 + 
        5 $CellContext`tau), (-4) $CellContext`tau^(-1) (
         1 + $CellContext`tau)^(-1)/(3 + 4 $CellContext`tau)}, {
      Rational[4, 3] $CellContext`tau (1 + $CellContext`tau)^(-1)/(3 + 
       4 $CellContext`tau), 
       Rational[-1, 3] $CellContext`tau^(-1) (1 + $CellContext`tau)^(-1) (3 + 
         4 $CellContext`tau)^(-1) (-9 - 5 $CellContext`tau + 
        8 $CellContext`tau^2), 4 (1 + $CellContext`tau)^(-1)/(3 + 
       4 $CellContext`tau)}, {
      Rational[1, 9] (3 + 4 $CellContext`tau)^(-1) (9 + 8 $CellContext`tau), 
       Rational[-1, 9] (3 + 4 $CellContext`tau)^(-1) (11 + 
        16 $CellContext`tau), 
       Rational[1, 3] $CellContext`tau^(-1) (3 + 4 $CellContext`tau)^(-1) (9 + 
        8 $CellContext`tau)}}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["RELATION_BASIS_A1=", 
   InputForm[{{
     Rational[-4, 3] (1 + $CellContext`tau)^(-1)/(3 + 4 $CellContext`tau), 
      Rational[4, 3] $CellContext`tau^(-1) (1 + $CellContext`tau)^(-1) (3 + 
        4 $CellContext`tau)^(-1) (4 + 
       5 $CellContext`tau), (-4) $CellContext`tau^(-1) (
        1 + $CellContext`tau)^(-1)/(3 + 4 $CellContext`tau)}, {
     Rational[4, 3] $CellContext`tau (1 + $CellContext`tau)^(-1)/(3 + 
      4 $CellContext`tau), 
      Rational[-1, 3] $CellContext`tau^(-1) (1 + $CellContext`tau)^(-1) (3 + 
        4 $CellContext`tau)^(-1) (-9 - 5 $CellContext`tau + 
       8 $CellContext`tau^2), 4 (1 + $CellContext`tau)^(-1)/(3 + 
      4 $CellContext`tau)}, {
     Rational[1, 9] (3 + 4 $CellContext`tau)^(-1) (9 + 8 $CellContext`tau), 
      Rational[-1, 9] (3 + 4 $CellContext`tau)^(-1) (11 + 
       16 $CellContext`tau), 
      Rational[1, 3] $CellContext`tau^(-1) (3 + 4 $CellContext`tau)^(-1) (9 + 
       8 $CellContext`tau)}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.000142113221986*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d9fe57f9-5b37-49ce-bb02-e61969de1ada"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"COMPLETE_AND_INCOMPLETE_P0_DIFFERENTIAL\"\>", 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["COMPLETE_AND_INCOMPLETE_P0_DIFFERENTIAL", "=", 
   InputForm[{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.000142113239922*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"88e5d6fe-7270-4b8c-af37-ce8830db0890"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"MOMENT_EXACT_IDENTITY\"\>", "\[InvisibleSpace]", "\<\"=\"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["MOMENT_EXACT_IDENTITY", "=", 
   InputForm[0]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.000142113254767*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"12c35ab7-c6c8-4727-af77-260013a776a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"INCOMPLETE_TRANSVERSE_ENDPOINT\"\>", 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["INCOMPLETE_TRANSVERSE_ENDPOINT", "=", 
   InputForm[0]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.000142113271003*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1383bd51-50fc-4c22-bf12-7c9200c6dc8e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"P0_DETERMINANT_FORM=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"3", " ", "+", " ", 
           RowBox[{"4", "*", "tau"}]}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "*", "I"}], ")"}], "*", 
            RowBox[{"Sqrt", "[", "tau", "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EllipticE", "[", 
               RowBox[{"-", 
                RowBox[{"tau", "^", 
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}]}]}], "]"}], " ", "-", " ", 
              RowBox[{"EllipticK", "[", 
               RowBox[{"-", 
                RowBox[{"tau", "^", 
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}]}]}], "]"}]}], ")"}], "*", 
            RowBox[{"EllipticK", "[", 
             RowBox[{"-", "tau"}], "]"}]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "*", "I"}], ")"}], "*", 
              RowBox[{"EllipticK", "[", 
               RowBox[{"-", 
                RowBox[{"tau", "^", 
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}]}]}], "]"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"EllipticE", "[", 
                  RowBox[{"-", "tau"}], "]"}]}], " ", "+", " ", 
                RowBox[{"EllipticK", "[", 
                 RowBox[{"-", "tau"}], "]"}]}], ")"}]}], ")"}], "/", 
            RowBox[{"Sqrt", "[", "tau", "]"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "3", "]"}]}]}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[
    Rational[-1, 8] 
     3^Rational[-1, 2] (3 + 4 $CellContext`tau)^Rational[1, 2] (
      Complex[0, -4] $CellContext`tau^Rational[1, 2] (
        EllipticE[(-1)/$CellContext`tau] - EllipticK[(-1)/$CellContext`tau]) 
       EllipticK[-$CellContext`tau] + 
      Complex[0, 4] $CellContext`tau^Rational[-1, 2] 
       EllipticK[(-1)/$CellContext`tau] (-EllipticE[-$CellContext`tau] + 
        EllipticK[-$CellContext`tau]))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["P0_DETERMINANT_FORM=", 
   InputForm[
   Rational[-1, 8] 
    3^Rational[-1, 2] (3 + 4 $CellContext`tau)^Rational[1, 2] (
     Complex[0, -4] $CellContext`tau^Rational[1, 2] (
       EllipticE[(-1)/$CellContext`tau] - EllipticK[(-1)/$CellContext`tau]) 
      EllipticK[-$CellContext`tau] + 
     Complex[0, 4] $CellContext`tau^Rational[-1, 2] 
      EllipticK[(-1)/$CellContext`tau] (-EllipticE[-$CellContext`tau] + 
       EllipticK[-$CellContext`tau]))]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.000142113286825*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"098a5463-9bc5-4af5-8472-4a9be342f4f5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"EXPLICIT_INVERSE\"\>", "\[InvisibleSpace]", "\<\"=\"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["EXPLICIT_INVERSE", "=", 
   InputForm[{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.000142113303042*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8c007239-f50d-461e-913c-6d9e7a79e93a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"EPSILON_KERNEL_DIMENSIONS=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}]}],
  SequenceForm["EPSILON_KERNEL_DIMENSIONS=", {3, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.000142113318962*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f8f978d3-9ea9-42a1-9b6b-9837760f5544"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ALL_ORDERS_GAUGE_IDENTITY\"\>", 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["ALL_ORDERS_GAUGE_IDENTITY", "=", 
   InputForm[{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.000142113335166*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d18befed-ffa5-4e49-ba0a-dd453714091a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"KERNEL_EPSILON_INDEPENDENT\"\>", 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["KERNEL_EPSILON_INDEPENDENT", "=", 
   InputForm[{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.000142113350738*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f0485801-97e1-4cbc-a2dc-b87f56aee937"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"TRACE_B=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"6", "/", 
      RowBox[{"(", 
       RowBox[{"tau", "*", 
        RowBox[{"(", 
         RowBox[{"3", " ", "+", " ", 
          RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[6 $CellContext`tau^(-1)/(3 + 4 $CellContext`tau)],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["TRACE_B=", 
   InputForm[6 $CellContext`tau^(-1)/(3 + 4 $CellContext`tau)]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.000142113366967*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"39a1c725-d975-4349-b735-e2fc49bbfb2d"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    56, 1, 18056330213907068544, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{4.000142080816037*^9, 4.000142113383121*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ed75d942-fb0d-40b4-b043-4bca37ffe965"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"R0=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], " ", "+", " ", 
            RowBox[{"16", "*", "eps"}]}], ")"}], "/", "6"}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], " ", "+", " ", 
              RowBox[{"2", "*", "eps"}]}], ")"}]}], ")"}], "/", "3"}]}], 
        "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "eps", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "eps"}], "}"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{{
      0, Rational[1, 6] (-11 + 16 $CellContext`eps), 
       Rational[-2, 3] (-3 + 2 $CellContext`eps)}, {0, $CellContext`eps, 0}, {
      0, 0, $CellContext`eps}}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["R0=", 
   InputForm[{{
     0, Rational[1, 6] (-11 + 16 $CellContext`eps), 
      Rational[-2, 3] (-3 + 2 $CellContext`eps)}, {0, $CellContext`eps, 0}, {
     0, 0, $CellContext`eps}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.000142113426064*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"bdb9b435-63fd-42e5-aba6-9f5819160c59"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"P0_NUMERIC_RESIDUALS=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
      "0``68.72433250723923", ",", " ", "0``69.38520651436002", ",", " ", 
       "0``69.50748557657688", ",", " ", "0``69.26486027773058", ",", " ", 
       "0``68.9096309388062"}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{
     0``68.72433250723923, 0``69.38520651436002, 0``69.50748557657688, 
      0``69.26486027773058, 0``68.9096309388062}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["P0_NUMERIC_RESIDUALS=", 
   InputForm[{
    0``68.72433250723923, 0``69.38520651436002, 0``69.50748557657688, 
     0``69.26486027773058, 0``68.9096309388062}]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.00014211344064*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e52124b2-7df6-4454-b9c7-a6a66136ed66"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LEGENDRE_DETERMINANT_NUMERIC_RESIDUALS=\"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
      "0``68.9007901359779", ",", " ", "0``68.9007901359779", ",", " ", 
       "0``68.9007901359779", ",", " ", "0``68.9007901359779", ",", " ", 
       "0``68.9007901359779"}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{
     0``68.9007901359779, 0``68.9007901359779, 0``68.9007901359779, 
      0``68.9007901359779, 0``68.9007901359779}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["LEGENDRE_DETERMINANT_NUMERIC_RESIDUALS=", 
   InputForm[{
    0``68.9007901359779, 0``68.9007901359779, 0``68.9007901359779, 
     0``68.9007901359779, 0``68.9007901359779}]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.000142113455958*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f56af4c1-2a9b-4e5f-800b-ed5b77eea72c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ODD_P0_DIFFERENTIAL\"\>", "\[InvisibleSpace]", "\<\"=\"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0"}], "}"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{{0, 0}, {0, 0}}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["ODD_P0_DIFFERENTIAL", "=", 
   InputForm[{{0, 0}, {0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.000142113471973*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e1aab190-3c88-44b4-bf6c-53804c1eca0a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ODD_RELATION_BASIS_A1=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], " ", "+", " ", 
              RowBox[{"2", "*", "tau"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"tau", "*", 
              RowBox[{"(", 
               RowBox[{"3", " ", "+", " ", 
                RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}], ")"}]}], ",", 
         " ", 
         RowBox[{"4", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}]}], "}"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"tau", "/", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", " ", "+", " ", 
            RowBox[{"2", "*", "tau"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"tau", "*", 
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}]}], ")"}]}]}], "}"}]}], "}"}],
     
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{{-$CellContext`tau^(-1) (-3 + 2 $CellContext`tau)/(3 + 
       4 $CellContext`tau), 4 (1 + $CellContext`tau)^(-1)/(3 + 
       4 $CellContext`tau)}, {-$CellContext`tau/(3 + 
       4 $CellContext`tau), $CellContext`tau^(-1) (3 + 2 $CellContext`tau)/(3 + 
       4 $CellContext`tau)}}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["ODD_RELATION_BASIS_A1=", 
   InputForm[{{-$CellContext`tau^(-1) (-3 + 2 $CellContext`tau)/(3 + 
      4 $CellContext`tau), 4 (1 + $CellContext`tau)^(-1)/(3 + 
      4 $CellContext`tau)}, {-$CellContext`tau/(3 + 
      4 $CellContext`tau), $CellContext`tau^(-1) (3 + 2 $CellContext`tau)/(3 + 
      4 $CellContext`tau)}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.000142113488057*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"41c6ea96-b222-4021-8da1-580d1b481476"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ODD_GAUGE_ALL_ORDERS\"\>", "\[InvisibleSpace]", "\<\"=\"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0"}], "}"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{{0, 0}, {0, 0}}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["ODD_GAUGE_ALL_ORDERS", "=", 
   InputForm[{{0, 0}, {0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.000142113756464*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"32604105-1f86-4d3a-9b06-a4c702d95fd4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ODD_KERNEL_EPSILON_INDEPENDENT\"\>", 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0"}], "}"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{{0, 0}, {0, 0}}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["ODD_KERNEL_EPSILON_INDEPENDENT", "=", 
   InputForm[{{0, 0}, {0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.0001421137795353`*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9c4ba3df-d95f-4074-bfc2-0ff2ab4c168b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ODD_KERNEL=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"tau", "^", 
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}]}], " ", "-", " ", 
          RowBox[{"6", "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", "+", " ", 
             RowBox[{"4", "*", "tau"}]}], ")"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "*", "tau", "*", 
             RowBox[{"ArcCsc", "[", 
              RowBox[{"2", "*", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"1", " ", "+", " ", "tau"}], "]"}]}], "]"}]}], ")"}], 
           "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}]}]}]}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", " ", "+", " ", 
            RowBox[{"4", "*", "tau"}], " ", "-", " ", 
            RowBox[{"8", "*", 
             RowBox[{"(", 
              RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
             RowBox[{"ArcCsc", "[", 
              RowBox[{"2", "*", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"1", " ", "+", " ", "tau"}], "]"}]}], "]"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Sqrt", "[", 
                RowBox[{"3", " ", "+", " ", 
                 RowBox[{"4", "*", "tau"}]}], "]"}], " ", "-", " ", 
               RowBox[{"2", "*", "tau", "*", 
                RowBox[{"ArcCsc", "[", 
                 RowBox[{"2", "*", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"1", " ", "+", " ", "tau"}], "]"}]}], "]"}]}]}], 
              ")"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "tau"}], ")"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", " ", "+", " ", 
               RowBox[{"4", "*", "tau"}]}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}]}], "}"}], ",", " ", 
       
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "*", "tau"}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", " ", "+", " ", 
             RowBox[{"4", "*", "tau"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}]}], ",", " ", 
         RowBox[{
          RowBox[{"tau", "^", 
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}]}], " ", "-", " ", 
          RowBox[{"2", "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", "+", " ", 
             RowBox[{"4", "*", "tau"}]}], ")"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "*", "tau", "*", 
             RowBox[{"ArcCsc", "[", 
              RowBox[{"2", "*", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"1", " ", "+", " ", "tau"}], "]"}]}], "]"}]}], ")"}], 
           "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", " ", "+", " ", 
              RowBox[{"4", "*", "tau"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}]}]}]}]}], "}"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{{$CellContext`tau^(-1) - 6/(3 + 4 $CellContext`tau) + 
       8 $CellContext`tau (3 + 4 $CellContext`tau)^Rational[-3, 2] 
        ArcCsc[2 (1 + $CellContext`tau)^Rational[1, 2]], 
       Rational[1, 2] (1 + $CellContext`tau)^(-1) (3 + 4 $CellContext`tau)^
        Rational[-3, 2] (3 + 4 $CellContext`tau - 8 (1 + $CellContext`tau) 
        ArcCsc[
         2 (1 + $CellContext`tau)^Rational[1, 2]] ((3 + 4 $CellContext`tau)^
          Rational[1, 2] - 2 $CellContext`tau 
         ArcCsc[2 (1 + $CellContext`tau)^
            Rational[1, 2]]))}, {(-8) $CellContext`tau (3 + 
         4 $CellContext`tau)^Rational[-3, 2], $CellContext`tau^(-1) - 2/(3 + 
       4 $CellContext`tau) - 
       8 $CellContext`tau (3 + 4 $CellContext`tau)^Rational[-3, 2] 
       ArcCsc[2 (1 + $CellContext`tau)^Rational[1, 2]]}}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["ODD_KERNEL=", 
   InputForm[{{$CellContext`tau^(-1) - 6/(3 + 4 $CellContext`tau) + 
      8 $CellContext`tau (3 + 4 $CellContext`tau)^Rational[-3, 2] 
       ArcCsc[2 (1 + $CellContext`tau)^Rational[1, 2]], 
      Rational[1, 2] (1 + $CellContext`tau)^(-1) (3 + 4 $CellContext`tau)^
       Rational[-3, 2] (3 + 4 $CellContext`tau - 8 (1 + $CellContext`tau) 
       ArcCsc[2 (1 + $CellContext`tau)^Rational[1, 2]] ((3 + 
          4 $CellContext`tau)^Rational[1, 2] - 2 $CellContext`tau 
        ArcCsc[2 (1 + $CellContext`tau)^
           Rational[1, 2]]))}, {(-8) $CellContext`tau (3 + 
        4 $CellContext`tau)^Rational[-3, 2], $CellContext`tau^(-1) - 2/(3 + 
      4 $CellContext`tau) - 
      8 $CellContext`tau (3 + 4 $CellContext`tau)^Rational[-3, 2] 
      ArcCsc[2 (1 + $CellContext`tau)^Rational[1, 2]]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.000142113796028*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"81a4590e-f8f1-484b-8041-e5c7cccec7e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"HARD_BOUNDARY_CERTIFICATE\"\>", 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["0",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[0],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["HARD_BOUNDARY_CERTIFICATE", "=", 
   InputForm[0]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.000142113814056*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"fcfd3f3a-59ea-4e2d-bb97-8e71f88af2b7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"INCOMPLETE_COLUMN_QUADRATURE_RESIDUALS=\"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{"0``54.91515204713558", ",", " ", "0``55.158483401071734"}], 
      "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{0``54.91515204713558, 0``55.158483401071734}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["INCOMPLETE_COLUMN_QUADRATURE_RESIDUALS=", 
   InputForm[{0``54.91515204713558, 0``55.158483401071734}]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.000142113829961*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5a1ad0f6-cb48-4274-ae05-4bcc23d3bb11"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ODD_COLUMN_QUADRATURE_RESIDUALS=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{"0``55.3761941967394", ",", " ", "0``55.53336114832069"}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{0``55.3761941967394, 0``55.53336114832069}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["ODD_COLUMN_QUADRATURE_RESIDUALS=", 
   InputForm[{0``55.3761941967394, 0``55.53336114832069}]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.000142113846065*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c50795b5-38c1-4ea3-9d49-26d6f6358351"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FINITE_EPSILON_CUT_DE_RESIDUALS=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{"0``54.55347810655895", ",", " ", "0``55.15036820120645"}], 
      "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{0``54.55347810655895, 0``55.15036820120645}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["FINITE_EPSILON_CUT_DE_RESIDUALS=", 
   InputForm[{0``54.55347810655895, 0``55.15036820120645}]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.000142114526649*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"21399c1d-350b-4e8d-9dcd-a16c64b81e6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BOUNDARY_BRANCH_QUADRATURE_RESIDUALS=\"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
      "5.62935643099573717050946548`9.527355861540562*^-51", ",", " ", 
       "5.01789283509558977253804678`9.70542797350421*^-51"}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{
     5.62935643099573717050946548`9.527355861540562*^-51, 
      5.01789283509558977253804678`9.70542797350421*^-51}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["BOUNDARY_BRANCH_QUADRATURE_RESIDUALS=", 
   InputForm[{
    5.62935643099573717050946548`9.527355861540562*^-51, 
     5.01789283509558977253804678`9.70542797350421*^-51}]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.000142114645028*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"34244bc8-e249-4095-affa-7c4d621f9b14"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BOUNDARY_HYPERGEOMETRIC_IDENTITY_RESIDUAL=\"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     "2.9694136226898149618747231663308450945984740041802403327299738648`38.\
90180684294081*^-51",
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[
    2.9694136226898149618747231663308450945984740041802403327299738648`38.\
90180684294081*^-51],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["BOUNDARY_HYPERGEOMETRIC_IDENTITY_RESIDUAL=", 
   InputForm[
   2.9694136226898149618747231663308450945984740041802403327299738648`38.\
90180684294081*^-51]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.000142114662149*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"40e8bf10-b5ee-4608-9445-c49fd63be9dc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"CHECK=\"\>", "\[InvisibleSpace]", "\<\"PASS\"\>"}],
  SequenceForm["CHECK=", "PASS"],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142080625342*^9, 4.00014211467835*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"47017e2b-a6a8-4fea-a7fe-f35620fb7ed8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"check", "[", 
   RowBox[{"\"\<COMPLETE_AND_INCOMPLETE_P0_DIFFERENTIAL\>\"", ",", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"p0", ",", "tau"}], "]"}], "-", 
     RowBox[{"a0", ".", "p0"}]}]}], "]"}], ";"}]], "Input",
 CellLabel->
  "In[101]:=",ExpressionUUID->"c4427786-4c23-4e5a-a9d1-89410bf8e6ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"COMPLETE_AND_INCOMPLETE_P0_DIFFERENTIAL\"\>", 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}]}], "}"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    InputForm[{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["COMPLETE_AND_INCOMPLETE_P0_DIFFERENTIAL", "=", 
   InputForm[{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{4.000142099246266*^9, 4.000142114902446*^9}},
 CellLabel->
  "During evaluation of \
In[101]:=",ExpressionUUID->"609dea22-4fc2-4ff7-946d-a1832fd1e942"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 740},
WindowMargins->{{Automatic, Automatic}, {Automatic, Automatic}},
WindowTitle->"Exact epsilon-factorization and boundary checks",
DockedCells->{
  Cell[
   BoxData[
    DynamicModuleBox[{LinterUIDockedCell`Private`notebook$$}, 
     GraphicsBox[{
       InsetBox[
        TemplateBox[{
          PaneBox[
           StyleBox[
           "\"Code Analysis\"", FontColor -> GrayLevel[0.4], FontFamily -> 
            "Source Sans Pro", FontWeight -> Plain, FontSize -> 13, 
            StripOnInput -> False], 
           BaselinePosition -> (Baseline -> Scaled[0.65])], 
          TemplateBox[{8}, "Spacer1"], 
          PaneBox[
           
           PaneSelectorBox[{{False, False} -> 
             TemplateBox[{0}, "Spacer1"], {True, False} -> 
             TemplateBox[{0}, "Spacer1"], {True, True} -> PaneBox[
               InterpretationBox[
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "PercolateAnimator"][Medium]], 
                ProgressIndicator[Appearance -> "Percolate"], 
                BaseStyle -> {"Deploy"}], BaselinePosition -> Scaled[0.05]], {
              False, True} -> 
             DynamicModuleBox[{
               CodeInspector`LinterUI`Private`tracker$$ = 
                CodeInspector`LinterUI`Private`DynamicTriggers`\
dockedCellLintCounts}, 
               DynamicWrapperBox[
                DynamicBox[
                 ToBoxes[
                 CodeInspector`LinterUI`Private`tracker$$; 
                  LinterUIDockedCell`Private`dockedCellSeverityCountsButton[
                   LinterUIDockedCell`Private`notebook$$], TraditionalForm], 
                 TrackedSymbols :> {
                  CodeInspector`LinterUI`Private`tracker$$}], 
                If[
                CodeInspector`LinterUI`Private`tracker$$ =!= 
                 CodeInspector`LinterUI`Private`DynamicTriggers`\
dockedCellLintCounts, CodeInspector`LinterUI`Private`tracker$$ = 
                 CodeInspector`LinterUI`Private`DynamicTriggers`\
dockedCellLintCounts]], DynamicModuleValues :> {}]}, 
            Dynamic[FEPrivate`EvaluatorStatus["Local"]; {
               CodeInspector`LinterUI`Private`varValue[
               LinterUIDockedCell`Private`notebook$$, "AnalysisInProgressQ"], 
               
               TrueQ[
                CodeInspector`LinterUI`Private`varValue[
                LinterUIDockedCell`Private`notebook$$, 
                 "DockedCellPresentQ"]]}], ImageSize -> Automatic], 
           BaselinePosition -> Scaled[0.15]]}, "Row", 
         DisplayFunction -> (PaneBox[
           RowBox[{
             TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
           Baseline]& ), InterpretationFunction -> (RowBox[{"Row", "[", 
            RowBox[{
              RowBox[{"{", 
                TemplateSlotSequence[1, ","], "}"}], ",", 
              RowBox[{"Alignment", "\[Rule]", "Baseline"}]}], "]"}]& )], 
        Offset[{8, 0}, {-1, 0}], {-1, 0}], 
       InsetBox[
        PaneSelectorBox[{
         True -> DynamicModuleBox[{
            CodeInspector`LinterUI`Private`hoverQ$$ = False, 
             CodeInspector`LinterUI`Private`mouseDownQ$$ = False, 
             CodeInspector`LinterUI`Private`fontColor$$}, 
            ButtonBox[
             DynamicWrapperBox[
              TemplateBox[{
                DynamicWrapperBox[
                 StyleBox[
                  PaneBox[
                  "\"Reanalyze Notebook\"", ContentPadding -> True, 
                   FrameMargins -> None, BaselinePosition -> Baseline], 
                  FontColor -> 
                  Dynamic[CodeInspector`LinterUI`Private`fontColor$$], 
                  FontColor -> GrayLevel[0.2], FontFamily -> 
                  "Source Sans Pro", FontWeight -> Plain, FontSize -> 14, 
                  StripOnInput -> False], 
                 CodeInspector`LinterUI`Private`fontColor$$ = Which[
                   TrueQ[
                    Not[
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "ActiveQ"]]], 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "TextInactiveColor"], 
                   CodeInspector`LinterUI`Private`hoverQ$$, 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "TextHoverColor"], True, 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "TextColor"]]], ContentPadding -> False, 
                FrameMargins -> {{9, 9}, {0, 0}}, 
                Alignment -> {Center, Center}, ImageSize -> {Automatic, 19}, 
                RoundingRadius -> 3, FrameStyle -> Dynamic[
                  Directive[
                   AbsoluteThickness[0.5], 
                   Which[
                    TrueQ[
                    Not[
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "ActiveQ"]]], 
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "EdgeInactiveColor"], 
                    CodeInspector`LinterUI`Private`hoverQ$$, 
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "EdgeHoverColor"], True, 
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "EdgeColor"]]]], Background -> Dynamic[
                  Which[
                   TrueQ[
                    Not[
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "ActiveQ"]]], 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "BackInactiveColor"], 
                   And[
                   CodeInspector`LinterUI`Private`hoverQ$$, 
                    CodeInspector`LinterUI`Private`mouseDownQ$$], 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "BackMouseDownColor"], 
                   CodeInspector`LinterUI`Private`hoverQ$$, 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "BackHoverColor"], True, 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "BackColor"]]]}, "Highlighted"], 
              CodeInspector`LinterUI`Private`hoverQ$$ = 
               CurrentValue["MouseOver"]; 
              CodeInspector`LinterUI`Private`mouseDownQ$$ = 
               CurrentValue["MouseButtonTest"]], 
             Appearance -> {
              "Default" -> 
               Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 
                  0, 0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 
                  0, 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 
                  255}, {255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                 ImageResolution -> {72, 72}, Interleaving -> True], "Hover" -> 
               Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 
                  0, 0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 
                  0, 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 
                  255}, {255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                 ImageResolution -> {72, 72}, Interleaving -> True], 
               "Pressed" -> 
               Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 
                  0, 0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 
                  0, 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 
                  255}, {255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                 ImageResolution -> {72, 72}, Interleaving -> True]}, 
             BaselinePosition -> Baseline, 
             ButtonFunction :> (
              If[OptionValue[{
                  ImageSize -> {Automatic, 19}, 
                   FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                   Baseline, Alignment -> {Center, Center}, Method -> 
                   "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                   CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                   "TextHoverColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                   CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                   "BackHoverColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                   CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                   "EdgeHoverColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, "ActiveQ"] =!= 
                False, 
                CodeInspector`LinterUI`Private`attachAnalysisAction[
                 EvaluationNotebook[]]]; 
              CodeInspector`LinterUI`Private`mouseDownQ$$ = False), 
             ContentPadding -> False, Evaluator -> Automatic, Method -> 
             "Queued"], DynamicModuleValues :> {}], False -> ButtonBox[
            TemplateBox[{
              StyleBox[
              "\"Analyze Notebook\"", FontColor -> GrayLevel[0.2], FontFamily -> 
               "Source Sans Pro", FontWeight -> Plain, FontSize -> 14, 
               StripOnInput -> False], ImageSize -> {Automatic, 19}, 
              FrameMargins -> {{9, 9}, {0, 0}}, BaselinePosition -> Baseline, 
              Alignment -> {Center, Center}, Background -> GrayLevel[1], 
              FrameStyle -> Dynamic[
                If[
                 CurrentValue["MouseOver"], 
                 Hue[0.55, 0.82, 0.87], 
                 GrayLevel[0.8]]]}, "Highlighted"], 
            Appearance -> {
             "Default" -> 
              Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 0,
                  0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 0, 
                 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 255}, {
                 255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                ImageResolution -> {72, 72}, Interleaving -> True], "Hover" -> 
              Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 0,
                  0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 0, 
                 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 255}, {
                 255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                ImageResolution -> {72, 72}, Interleaving -> True], "Pressed" -> 
              Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 0,
                  0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 0, 
                 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 255}, {
                 255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                ImageResolution -> {72, 72}, Interleaving -> True]}, 
            ButtonFunction :> (CurrentValue[
                EvaluationNotebook[], DockedCells] = 
              With[{LinterUIDockedCell`Private`dockedCells = CurrentValue[
                   EvaluationNotebook[], DockedCells]}, 
                Pick[LinterUIDockedCell`Private`dockedCells, 
                 Map[Quiet[
                    Options[#, CellTags]] =!= {
                   CellTags -> "CodeAnalysisDockedCell"}& , 
                  LinterUIDockedCell`Private`dockedCells]]]; 
             Needs["CodeInspector`"]; 
             CodeInspector`AttachAnalysis[
              LinterUIDockedCell`Private`notebook$$]), Evaluator -> Automatic,
             Method -> "Queued"]}, 
         Dynamic[FEPrivate`EvaluatorStatus["Local"]; TrueQ[
            CodeInspector`LinterUI`Private`varValue[
            LinterUIDockedCell`Private`notebook$$, "DockedCellPresentQ"]]], 
         ImageSize -> Automatic], 
        Offset[{-26, 0}, {1, 0}], {1, 0}], 
       TagBox[
        TagBox[
         TooltipBox[{{
            GrayLevel[0.6], 
            DiskBox[
             Offset[{-11, 0}, {1, 0}], 
             Offset[6]]}, {
            GrayLevel[0.97], 
            AbsoluteThickness[1.5], 
            CapForm["Round"], 
            LineBox[{{
               Offset[{-13, 2}, {1, 0}], 
               Offset[{-9, -2}, {1, 0}]}, {
               Offset[{-13, -2}, {1, 0}], 
               Offset[{-9, 2}, {1, 0}]}}]}}, "\"Close analysis\"", 
          TooltipDelay -> 0, TooltipStyle -> "TextStyling"], 
         Annotation[#, "Close analysis", "Tooltip"]& ], 
        EventHandlerTag[{"MouseClicked" :> (Map[NotebookDelete, 
             Flatten[
              CodeInspector`LinterUI`Private`varValue[
              LinterUIDockedCell`Private`notebook$$, All, 
               "UIAttachedCells"]]]; Map[NotebookDelete, 
             Flatten[
              CodeInspector`LinterUI`Private`varValue[
              LinterUIDockedCell`Private`notebook$$, All, 
               "CleanCellBracketMarker"]]]; CurrentValue[
              EvaluationNotebook[], DockedCells] = 
            With[{LinterUIDockedCell`Private`dockedCells = CurrentValue[
                 EvaluationNotebook[], DockedCells]}, 
              Pick[LinterUIDockedCell`Private`dockedCells, 
               Map[Quiet[
                  Options[#, CellTags]] =!= {
                 CellTags -> "CodeAnalysisDockedCell"}& , 
                LinterUIDockedCell`Private`dockedCells]]]; 
           CodeInspector`LinterUI`Private`applyToVar[Remove, {
              EvaluationNotebook[], All}]; 
           CodeInspector`LinterUI`Private`varSet[{
             LinterUIDockedCell`Private`notebook$$, "DockedCellPresentQ"}, 
             False]), Method -> "Preemptive", PassEventsDown -> Automatic, 
          PassEventsUp -> True}]]}, AspectRatio -> Full, 
      ImageSize -> {Full, 23}, PlotRange -> {{-1, 1}, {-1, 1}}], 
     Deinitialization :> 
     CodeInspector`LinterUI`Private`varSet[{
       LinterUIDockedCell`Private`notebook$$, "DockedCellPresentQ"}, False], 
     DynamicModuleValues :> {}, 
     Initialization :> ({
       LinterUIDockedCell`Private`dockedCellSeverityCountsButton[
          Pattern[LinterUIDockedCell`Private`notebook, 
           Blank[NotebookObject]]] := 
        With[{LinterUIDockedCell`Private`formatIcon = 
           Show[#, ImageSize -> {13, 9}, BaselinePosition -> Scaled[-0.2]]& }, 
          ActionMenu[
           Highlighted[
            Row[{
              CodeInspector`LinterUI`Private`lintSeverityCountsIconRow[
              LinterUIDockedCell`Private`notebook, "exclamSize" -> 12, 
               FontSize -> 14, FontWeight -> Plain], 
              Spacer[2], 
              LinterUIDockedCell`Private`formatIcon[
               CodeInspector`LinterUI`Private`iconData["DownChevron"][
                CodeInspector`LinterUI`Private`colorData["UIDark"]]]}], 
            ImageSize -> {Automatic, 19}, BaselinePosition -> Baseline, 
            Background -> White, Frame -> True, FrameStyle -> Dynamic[
              If[
               CurrentValue["MouseOver"], 
               Hue[0.55, 0.82, 0.87], 
               GrayLevel[0.8]]], FrameMargins -> {6 {1, 1}, {1, 1}}, 
            Alignment -> {Center, Baseline}], 
           Map[
           LinterUIDockedCell`Private`dockedCellMenuItem[
            LinterUIDockedCell`Private`notebook, #]& , 
            CodeInspector`LinterUI`Private`varValue[
            LinterUIDockedCell`Private`notebook, All, "Cell"]], Appearance -> 
           None]], LinterUIDockedCell`Private`dockedCellMenuItem[
          Pattern[LinterUIDockedCell`Private`notebook, 
           Blank[NotebookObject]], 
          Pattern[LinterUIDockedCell`Private`cell, 
           Blank[CellObject]]] := With[{}, Graphics[{
             Inset[
              With[{LinterUIDockedCell`Private`expressionString = First[
                  FrontEndExecute[
                   FrontEnd`ExportPacket[
                    First[
                    CodeInspector`LinterUI`Private`varValue[
                    LinterUIDockedCell`Private`notebook, 
                    LinterUIDockedCell`Private`cell, "CellContents"]], 
                    "InputText"]]]}, {
               LinterUIDockedCell`Private`noLineBreaks = 
                StringReplace[
                 LinterUIDockedCell`Private`expressionString, "\n" -> " "]}, {
               LinterUIDockedCell`Private`previewString = 
                StringTake[LinterUIDockedCell`Private`noLineBreaks, {1, 
                   UpTo[LinterUIDockedCell`Private`$previewLength]}]}, 
               CodeInspector`LinterUI`Private`styleData["FixedWidth"][
                If[
                StringLength[LinterUIDockedCell`Private`expressionString] > 
                 LinterUIDockedCell`Private`$previewLength, 
                 StringDrop[LinterUIDockedCell`Private`previewString, -1] <> 
                 "\[Ellipsis]", 
                 LinterUIDockedCell`Private`previewString]]], {-1, 0}, {-1, 
              0}], 
             Inset[
              CodeInspector`LinterUI`Private`lintSeverityCountsIconRow[
              LinterUIDockedCell`Private`cell], {1, 0}, {1, 0}]}, 
            ImageSize -> {300, 25}, AspectRatio -> Full, 
            PlotRange -> {{-1, 1}, {-1, 1}}, ImagePadding -> None] :> (
           SelectionMove[LinterUIDockedCell`Private`cell, All, Cell]; 
           With[{LinterUIDockedCell`Private`nb = 
              ParentNotebook[LinterUIDockedCell`Private`cell]}, 
             FrontEndExecute[
              FrontEnd`FrontEndToken[
              LinterUIDockedCell`Private`nb, "OpenSelectionParents"]]]; 
           SelectionMove[LinterUIDockedCell`Private`cell, After, Cell])], 
        LinterUIDockedCell`Private`$previewLength = 28, 
        CodeInspector`LinterUI`Private`applyToVar[
          Pattern[CodeInspector`LinterUI`Private`function, 
           Blank[]], {
           Pattern[CodeInspector`LinterUI`Private`notebook, 
            Blank[NotebookObject]], All, 
           Pattern[CodeInspector`LinterUI`Private`name, 
            Blank[String]]}, 
          Pattern[CodeInspector`LinterUI`Private`args, 
           BlankNullSequence[]]] := 
        Map[Apply[CodeInspector`LinterUI`Private`function, 
           Join[
            ToHeldExpression[#], 
            Hold[CodeInspector`LinterUI`Private`args]]]& , 
          
          Names[(CodeInspector`LinterUI`Private`varNameString[
             CodeInspector`LinterUI`Private`notebook] <> "*") <> 
           CodeInspector`LinterUI`Private`name]], Null, 
        CodeInspector`LinterUI`Private`applyToVar[
          Pattern[CodeInspector`LinterUI`Private`function, 
           Blank[]], {
           Pattern[CodeInspector`LinterUI`Private`nameArguments, 
            BlankSequence[]], 
           Pattern[CodeInspector`LinterUI`Private`name, 
            Blank[String]]}, 
          Pattern[CodeInspector`LinterUI`Private`args, 
           BlankNullSequence[]]] := 
        Apply[CodeInspector`LinterUI`Private`function, 
          Join[
           ToHeldExpression[
            CodeInspector`LinterUI`Private`varNameString[
            CodeInspector`LinterUI`Private`nameArguments]], 
           Hold[CodeInspector`LinterUI`Private`args]]], Null, 
        CodeInspector`LinterUI`Private`applyToVar[
          Pattern[CodeInspector`LinterUI`Private`function, 
           Blank[]], {
           Pattern[CodeInspector`LinterUI`Private`nameArguments, 
            BlankSequence[]], All}, 
          Pattern[CodeInspector`LinterUI`Private`args, 
           BlankNullSequence[]]] := 
        Map[Apply[CodeInspector`LinterUI`Private`function, 
           Join[
            ToHeldExpression[#], 
            Hold[CodeInspector`LinterUI`Private`args]]]& , 
          Names[
          CodeInspector`LinterUI`Private`varNameString[
            CodeInspector`LinterUI`Private`nameArguments] <> "*"]], 
        CodeInspector`LinterUI`Private`varValue[
          Pattern[CodeInspector`LinterUI`Private`notebook, 
           Blank[NotebookObject]], All, 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := Map[Symbol, 
          
          Names[(CodeInspector`LinterUI`Private`varNameString[
             CodeInspector`LinterUI`Private`notebook] <> "*") <> 
           CodeInspector`LinterUI`Private`name]], Null, 
        CodeInspector`LinterUI`Private`varValue[
          Pattern[CodeInspector`LinterUI`Private`nameArguments, 
           BlankSequence[]], 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := Symbol[
          CodeInspector`LinterUI`Private`varNameString[
          CodeInspector`LinterUI`Private`nameArguments, 
           CodeInspector`LinterUI`Private`name]], Null, 
        CodeInspector`LinterUI`Private`varValue[
          Pattern[CodeInspector`LinterUI`Private`nameArguments, 
           BlankSequence[]], All] := Map[Symbol, 
          Names[
          CodeInspector`LinterUI`Private`varNameString[
            CodeInspector`LinterUI`Private`nameArguments] <> "*"]], 
        CodeInspector`LinterUI`Private`varSet[{
           Pattern[CodeInspector`LinterUI`Private`nameArguments, 
            BlankSequence[]]}, 
          Pattern[CodeInspector`LinterUI`Private`value, 
           Blank[]]] := Apply[Set, 
          Append[
           ToHeldExpression[
            CodeInspector`LinterUI`Private`varNameString[
            CodeInspector`LinterUI`Private`nameArguments]], 
           CodeInspector`LinterUI`Private`value]], 
        CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`notebook, 
           Blank[NotebookObject]]] := ((
           "CodeInspector`LinterUI`Private`Vars`" <> "$$") <> 
          With[{CodeInspector`LinterUI`Private`nbID = 
             Last[CodeInspector`LinterUI`Private`notebook]}, 
            If[
             StringQ[CodeInspector`LinterUI`Private`nbID], 
             StringReplace[CodeInspector`LinterUI`Private`nbID, "-" -> "$"], 
             ToString[CodeInspector`LinterUI`Private`nbID]]]) <> "$$", Null, 
        CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`cell, 
           Blank[CellObject]]] := (
          CodeInspector`LinterUI`Private`varNameString[
            Replace[
             ParentNotebook[CodeInspector`LinterUI`Private`cell], $Failed -> 
             EvaluationNotebook[]]] <> 
          With[{CodeInspector`LinterUI`Private`cellID = 
             First[CodeInspector`LinterUI`Private`cell]}, 
            If[
             StringQ[CodeInspector`LinterUI`Private`cellID], 
             StringReplace[CodeInspector`LinterUI`Private`cellID, "-" -> "$"], 
             ToString[CodeInspector`LinterUI`Private`cellID]]]) <> "$$", Null,
         CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`notebook, 
           Blank[NotebookObject]], 
          Pattern[CodeInspector`LinterUI`Private`cell, 
           Blank[CellObject]]] := (
          CodeInspector`LinterUI`Private`varNameString[
           CodeInspector`LinterUI`Private`notebook] <> 
          With[{CodeInspector`LinterUI`Private`cellID = 
             First[CodeInspector`LinterUI`Private`cell]}, 
            If[
             StringQ[CodeInspector`LinterUI`Private`cellID], 
             StringReplace[CodeInspector`LinterUI`Private`cellID, "-" -> "$"], 
             ToString[CodeInspector`LinterUI`Private`cellID]]]) <> "$$", Null,
         CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`notebook, 
           Blank[NotebookObject]], 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := 
        CodeInspector`LinterUI`Private`varNameString[
          CodeInspector`LinterUI`Private`notebook] <> 
         CodeInspector`LinterUI`Private`name, Null, 
        CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`cell, 
           Blank[CellObject]], 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := 
        CodeInspector`LinterUI`Private`varNameString[
          CodeInspector`LinterUI`Private`cell] <> 
         CodeInspector`LinterUI`Private`name, Null, 
        CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`notebook, 
           Blank[NotebookObject]], 
          Pattern[CodeInspector`LinterUI`Private`cell, 
           Blank[CellObject]], 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := 
        CodeInspector`LinterUI`Private`varNameString[
          CodeInspector`LinterUI`Private`notebook, 
           CodeInspector`LinterUI`Private`cell] <> 
         CodeInspector`LinterUI`Private`name, Null, 
        CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`nameArguments, 
           BlankSequence[]], 
          Pattern[CodeInspector`LinterUI`Private`lint, 
           Blank[CodeInspector`InspectionObject]], 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := ((
           CodeInspector`LinterUI`Private`varNameString[
            CodeInspector`LinterUI`Private`nameArguments] <> Apply[Sequence, 
             Riffle[
              Map[StringDelete[
                ToString[#], 
                Alternatives["[", "]", "{", "}", ",", " "]]& , 
               CodeInspector`LinterUI`Private`extractFirstList[
                Last[CodeInspector`LinterUI`Private`lint][
                CodeParser`Source]]], "$"]]) <> "$$") <> 
         CodeInspector`LinterUI`Private`name, 
        CodeInspector`LinterUI`Private`extractFirstList[
          Pattern[CodeInspector`LinterUI`Private`expr, 
           Blank[]]] := FirstCase[CodeInspector`LinterUI`Private`expr, 
          Blank[List], {}, {0, Infinity}]}; 
      LinterUIDockedCell`Private`notebook$$ = EvaluationNotebook[]), 
     UnsavedVariables :> {LinterUIDockedCell`Private`notebook$$}]], 
   CellFrame -> {{0, 0}, {1, 1}}, CellFrameMargins -> {{0, 0}, {0, 0}}, 
   CellFrameColor -> GrayLevel[0.85], Background -> GrayLevel[0.97], CellTags -> 
   "CodeAnalysisDockedCell"]},
TaggingRules-><|
 "SourceNotebook" -> "/Users/saptaswaghosh/Downloads/Checks_Elliptic.nb", 
  "Purpose" -> 
  "End-to-end verification of affine epsilon dependence, complete/incomplete \
elliptic fundamental matrices, determinant normalization, epsilon-independent \
transformed kernels in both parity blocks, the finite-epsilon cut \
differential equation, and the soft/hard boundary data."|>,
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b46e7b57-c8ac-4cd3-b0a6-77dfbd1f90a0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[637, 23, 119, 0, 157, "Title",ExpressionUUID->"9d38eb98-95e2-4e9b-9999-0401e9022ad6"],
Cell[759, 25, 358, 5, 77, "Text",ExpressionUUID->"7231fda1-e46c-4427-bcfc-01f2628bdb85"],
Cell[1120, 32, 228, 3, 55, "Text",ExpressionUUID->"0fff0ba5-64df-4e28-9d54-5d8d8700bc6d"],
Cell[CellGroupData[{
Cell[1373, 39, 127, 0, 66, "Section",ExpressionUUID->"a9aa9129-4314-4146-9280-38f63edf30b0"],
Cell[CellGroupData[{
Cell[1525, 43, 44088, 1305, 3093, "Input",ExpressionUUID->"5d925486-5b71-4fef-94b4-8bbed037db6a"],
Cell[CellGroupData[{
Cell[45638, 1352, 6367, 162, 98, "Print",ExpressionUUID->"7301fe98-46c2-4df7-b273-aa61c8ec5014"],
Cell[52008, 1516, 4619, 119, 79, "Print",ExpressionUUID->"02e42e90-b3d3-46cd-bfef-d96b0d133045"],
Cell[56630, 1637, 3218, 85, 60, "Print",ExpressionUUID->"bf7a222b-b8c3-4236-bded-38527087571a"],
Cell[59851, 1724, 3127, 80, 41, "Print",ExpressionUUID->"76d6133a-5241-4b6e-9982-59f4defb7155"],
Cell[62981, 1806, 1231, 34, 23, "Print",ExpressionUUID->"b6087a8c-e554-4071-a05f-b6ba19ff077d"],
Cell[64215, 1842, 902, 25, 23, "Print",ExpressionUUID->"e3f95703-c567-41e3-9714-80be594ef8d7"],
Cell[65120, 1869, 905, 25, 23, "Print",ExpressionUUID->"897cced0-e7e8-4d3a-923e-dcce9058e0e5"],
Cell[66028, 1896, 3158, 83, 60, "Print",ExpressionUUID->"8aa12e20-6fc7-4b81-8fa9-96ddad7eabea"],
Cell[69189, 1981, 6095, 154, 117, "Print",ExpressionUUID->"d9fe57f9-5b37-49ce-bb02-e61969de1ada"],
Cell[75287, 2137, 965, 25, 23, "Print",ExpressionUUID->"88e5d6fe-7270-4b8c-af37-ce8830db0890"],
Cell[76255, 2164, 561, 17, 23, "Print",ExpressionUUID->"12c35ab7-c6c8-4727-af77-260013a776a5"],
Cell[76819, 2183, 579, 17, 23, "Print",ExpressionUUID->"1383bd51-50fc-4c22-bf12-7c9200c6dc8e"],
Cell[77401, 2202, 3160, 81, 79, "Print",ExpressionUUID->"098a5463-9bc5-4af5-8472-4a9be342f4f5"],
Cell[80564, 2285, 919, 25, 23, "Print",ExpressionUUID->"8c007239-f50d-461e-913c-6d9e7a79e93a"],
Cell[81486, 2312, 412, 10, 23, "Print",ExpressionUUID->"f8f978d3-9ea9-42a1-9b6b-9837760f5544"],
Cell[81901, 2324, 937, 25, 23, "Print",ExpressionUUID->"d18befed-ffa5-4e49-ba0a-dd453714091a"],
Cell[82841, 2351, 939, 25, 23, "Print",ExpressionUUID->"f0485801-97e1-4cbc-a2dc-b87f56aee937"],
Cell[83783, 2378, 771, 22, 23, "Print",ExpressionUUID->"39a1c725-d975-4349-b735-e2fc49bbfb2d"]
}, Open  ]],
Cell[84569, 2403, 382, 9, 26, "Message",ExpressionUUID->"ed75d942-fb0d-40b4-b043-4bca37ffe965"],
Cell[CellGroupData[{
Cell[84976, 2416, 1559, 44, 23, "Print",ExpressionUUID->"bdb9b435-63fd-42e5-aba6-9f5819160c59"],
Cell[86538, 2462, 977, 25, 41, "Print",ExpressionUUID->"e52124b2-7df6-4454-b9c7-a6a66136ed66"],
Cell[87518, 2489, 1006, 26, 41, "Print",ExpressionUUID->"f56af4c1-2a9b-4e5f-800b-ed5b77eea72c"],
Cell[88527, 2517, 769, 23, 23, "Print",ExpressionUUID->"e1aab190-3c88-44b4-bf6c-53804c1eca0a"],
Cell[89299, 2542, 2516, 68, 41, "Print",ExpressionUUID->"41c6ea96-b222-4021-8da1-580d1b481476"],
Cell[91818, 2612, 771, 23, 23, "Print",ExpressionUUID->"32604105-1f86-4d3a-9b06-a4c702d95fd4"],
Cell[92592, 2637, 793, 23, 23, "Print",ExpressionUUID->"9c4ba3df-d95f-4074-bfc2-0ff2ab4c168b"],
Cell[93388, 2662, 5505, 134, 117, "Print",ExpressionUUID->"81a4590e-f8f1-484b-8041-e5c7cccec7e4"],
Cell[98896, 2798, 569, 17, 23, "Print",ExpressionUUID->"fcfd3f3a-59ea-4e2d-bb97-8e71f88af2b7"],
Cell[99468, 2817, 750, 20, 23, "Print",ExpressionUUID->"5a1ad0f6-cb48-4274-ae05-4bcc23d3bb11"],
Cell[100221, 2839, 719, 18, 23, "Print",ExpressionUUID->"c50795b5-38c1-4ea3-9d49-26d6f6358351"],
Cell[100943, 2859, 729, 19, 23, "Print",ExpressionUUID->"21399c1d-350b-4e8d-9dcd-a16c64b81e6e"],
Cell[101675, 2880, 958, 25, 41, "Print",ExpressionUUID->"34244bc8-e249-4095-affa-7c4d621f9b14"],
Cell[102636, 2907, 849, 23, 41, "Print",ExpressionUUID->"40e8bf10-b5ee-4608-9445-c49fd63be9dc"],
Cell[103488, 2932, 333, 8, 23, "Print",ExpressionUUID->"47017e2b-a6a8-4fea-a7fe-f35620fb7ed8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[103870, 2946, 343, 9, 29, "Input",ExpressionUUID->"c4427786-4c23-4e5a-a9d1-89410bf8e6ec"],
Cell[104216, 2957, 967, 25, 23, "Print",ExpressionUUID->"609dea22-4fc2-4ff7-946d-a1832fd1e942"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/ginac_empl_validation.cpp <==
// Independent Section 7/8 check: evaluate the E4 words with GiNaC's G
// functions, not by integrating the complete logarithmic insertion.
// Build: c++ -std=c++17 -O2 checks/ginac_empl_validation.cpp -o checks/ginac_empl_validation $(pkg-config --cflags --libs ginac)
#include <ginac/ginac.h>

#include <algorithm>
#include <array>
#include <cmath>
#include <complex>
#include <iomanip>
#include <iostream>
#include <stdexcept>
#include <string>
#include <utility>
#include <vector>

using namespace GiNaC;
using C = std::complex<double>;
using V = std::array<C, 3>;
using M = std::array<std::array<double, 3>, 3>;

struct Rule {
    std::vector<double> x, w;
    explicit Rule(int n) {
        x.resize(n); w.resize(n);
        for (int k=0; k<(n+1)/2; ++k) {
            double t=std::cos(M_PI*(k+0.75)/(n+0.5));
            double p=0, dp=0;
            for (int iter=0; iter<30; ++iter) {
                double a=1, b=0;
                for (int j=1; j<=n; ++j) {
                    double q=((2*j-1)*t*a-(j-1)*b)/j;
                    b=a; a=q;
                }
                p=a; dp=n*(t*a-b)/(t*t-1);
                double dt=p/dp; t-=dt;
                if (std::abs(dt)<3e-16) break;
            }
            x[k]=(1-t)/2; x[n-1-k]=(1+t)/2;
            double wt=1/((1-t*t)*dp*dp);
            w[k]=wt; w[n-1-k]=wt;
        }
    }
};

static C zcomplex(const ex& e) {
    ex v=e.evalf();
    return {ex_to<numeric>(real_part(v).evalf()).to_double(),
            ex_to<numeric>(imag_part(v).evalf()).to_double()};
}

struct Words {
    V e0{}, e1{}, e2{};
    C pair12{}, pair21{}, shuffle{};
};

static Words eval_words(double tau, int n, bool depth_two=false) {
    Rule q(n);
    const double h=std::sqrt(3.0)/2;
    const double uh=std::sqrt(1-h);
    const double eta=1e-12;
    const ex r=std::sqrt(tau);
    const std::array<ex,6> letters={
        numeric(-1), numeric(1), -I*r, I*r,
        -numeric(h)+I*numeric(eta), numeric(h)-I*numeric(eta)};
    const std::array<int,6> signs={1,1,-1,-1,-1,-1};
    const C c4={std::sqrt(tau)/2,0.5};
    Words out;
    // z=1-u^2 removes the square-root endpoint. Splitting at z=h
    // and a sine-squared map smooths the logarithmic branch point.
    for (auto [lo,hi] : {std::pair<double,double>{0,uh},{uh,1}}) {
        for (int k=0; k<n; ++k) {
            const double t=q.x[k];
            const double theta=M_PI*t/2;
            const double u=lo+(hi-lo)*std::pow(std::sin(theta),2);
            const double z=1-u*u;
            const double jac=(hi-lo)*M_PI/2*std::sin(M_PI*t);
            const C psi=c4*2.0/
                (std::sqrt(2-u*u)*std::sqrt(z*z+tau));
            const double weight=q.w[k]*jac;
            C sum=0;
            std::array<C,6> g{};
            for (int j=0; j<6; ++j) {
                // GiNaC's exact one-letter identity G(c;z)=log(1-z/c)
                // avoids a numerical G-series singularity near z=1,h.
                const std::array<C,6> c={
                    C(-1,0), C(1,0), C(0,-std::sqrt(tau)),
                    C(0,std::sqrt(tau)), C(-h,eta), C(h,-eta)};
                g[j]=(j==1)?C(2*std::log(u),0):
                    std::log(C(1,0)-z/c[j]);
                sum+=double(signs[j])*g[j];
            }
            double zp=1;
            for (int i=0; i<3; ++i, zp*=z*z) {
                out.e0[i]+=weight*psi*zp;
                out.e1[i]+=weight*psi*zp*sum;
                out.e2[i]+=weight*psi*zp*sum*sum/2.0;
            }
            if (depth_two) {
                // A genuinely length-three E4 word, in both orders.
                const C g12=zcomplex(G(lst{letters[0],letters[3]},numeric(z)));
                const C g21=zcomplex(G(lst{letters[3],letters[0]},numeric(z)));
                out.pair12+=weight*psi*g12;
                out.pair21+=weight*psi*g21;
                out.shuffle+=weight*psi*g[0]*g[3];
            }
        }
    }
    return out;
}

static std::array<V,3> coefficients(double tau, int n, bool depth_two=false,
                                     Words* words=nullptr) {
    Words e=eval_words(tau,n,depth_two);
    if (words) *words=e;
    const double gamma=zcomplex(Euler).real();
    const C L0={std::log(4.0/15)-2*gamma,-2*M_PI};
    const C norm=2.0/(M_PI*C(std::sqrt(tau)/2,0.5));
    std::array<V,3> v{};
    for (int i=0; i<3; ++i) {
        v[0][i]=norm*e.e0[i];
        v[1][i]=norm*(L0*e.e0[i]+e.e1[i]);
        v[2][i]=norm*((L0*L0/2.0-M_PI*M_PI/3.0)*e.e0[i]
                           +L0*e.e1[i]+e.e2[i]);
    }
    return v;
}

static V matvec(const M& a, const V& v) {
    V b{};
    for (int i=0;i<3;++i)
        for (int j=0;j<3;++j) b[i]+=a[i][j]*v[j];
    return b;
}

static std::pair<M,M> matrices(double t) {
    double g=(1+t)*(3+4*t);
    M a0{{{{-2*t-3.5,2-5.5/t,6/t}},
          {{-1.5,5.5-2*t,-6}},
          {{1.5*t,-9*t-1.5,6*t}}}};
    M a1{{{{0,8/t+4,-4/t}},
          {{0,3/t-1,4}},
          {{0,t-3,3/t+7}}}};
    for (auto* a : {&a0,&a1})
        for (auto& row : *a)
            for (auto& x : row) x/=g;
    return {a0,a1};
}

static void show(const char* name, const C& z) {
    std::cout << name << " = " << z.real() << " " << (z.imag()<0?"-":"+") 
              << " " << std::abs(z.imag()) << " i\n";
}

int main(int argc,char** argv) {
    try {
        Digits=35;
        int n=argc>1?std::stoi(argv[1]):512;
        if (n<8) throw std::runtime_error("quadrature order must be >=8");
        std::cout << std::setprecision(15);
        Words w;
        auto v=coefficients(1,n,true,&w);
        const C notebook[3][3]={
            {{0.8346268416740711,0},{0.38137988175090404,0},
             {0.2782089472246885,0}},
            {{-2.5364577649106788,-4.486630175535494},
             {-1.4147603054479927,-1.7054712099760727},
             {-1.1663331783529634,-1.113662083932178}},
            {{-10.469483771185637,12.408307312980947},
             {-1.78215425289105,5.539008171245812},
             {-0.00972513529943449,4.135943779506695}}};
        std::cout << "tau=mu=s=1; GiNaC E4 words, quadrature order "
                  << n << " per subinterval\n";
        double max_notebook_error=0;
        for (int k=0;k<3;++k)
            for (int i=0;i<3;++i) {
                std::cout << "I" << (2*i+1) << "[" << k << "] ";
                show("GiNaC",v[k][i]);
                max_notebook_error=std::max(max_notebook_error,
                                            std::abs(v[k][i]-notebook[k][i]));
                std::cout << "  |difference from notebook| = "
                          << std::abs(v[k][i]-notebook[k][i]) << "\n";
            }
        show("E4(0,1,1;0,-1,+i;1)",w.pair12);
        show("E4(0,1,1;0,+i,-1;1)",w.pair21);
        std::cout << "shuffle residual = "
                  << std::abs(w.pair12+w.pair21-w.shuffle) << "\n";

        // Numerically evaluate all 36 ordered depth-two MPLs occurring under
        // the E4 outer kernel. This checks the complete epsilon^2 alphabet,
        // including its analytically continued real branch-point letter.
        double all36res=0;
        {
            const double h=std::sqrt(3.0)/2, eta=1e-8, z=0.95;
            const std::array<ex,6> letters={
                numeric(-1),numeric(1),-I,I,
                -numeric(h)+I*numeric(eta),numeric(h)-I*numeric(eta)};
            const std::array<C,6> c={
                C(-1,0),C(1,0),C(0,-1),C(0,1),
                C(-h,eta),C(h,-eta)};
            const std::array<int,6> sign={1,1,-1,-1,-1,-1};
            C s=0, nested=0;
            for (int j=0;j<6;++j) {
                s+=double(sign[j])*std::log(C(1,0)-z/c[j]);
                for (int k=0;k<6;++k)
                    nested+=double(sign[j]*sign[k])*
                        zcomplex(G(lst{letters[j],letters[k]},numeric(z)));
            }
            all36res=std::abs(nested-s*s/2.0);
            std::cout << "all-36-G2 shuffle residual at z=0.95 = "
                      << all36res << "\n";
        }

        // Explicit native GiNaC iterated_integral cross-check at an interior
        // point, where its Taylor series has rapid convergence.
        symbol zz("zz");
        const ex c4=(1+I)/2;
        const ex psi0=user_defined_kernel(c4/sqrt((1-zz*zz)*(1+zz*zz)),zz);
        const C native=zcomplex(iterated_integral(
            lst{psi0,multiple_polylog_kernel(-1)},numeric(1,2),80));
        Rule q(64); C direct=0;
        for (int j=0;j<64;++j) {
            double z=q.x[j]/2;
            direct+=q.w[j]*0.5*C(0.5,0.5)
                    /std::sqrt((1-z*z)*(1+z*z))
                    *zcomplex(G(lst{-1},numeric(z)));
        }
        show("native GiNaC E4(0,1;0,-1;1/2)",native);
        std::cout << "native-vs-quadrature residual = "
                  << std::abs(native-direct) << "\n";

        double max_de_error=0;
        for (double center : {1.0,2.0}) {
            const double dt=0.005;
            auto vc=(center==1.0)?v:coefficients(center,n);
            auto vp=coefficients(center+dt,n);
            auto vm=coefficients(center-dt,n);
            auto vpp=coefficients(center+2*dt,n);
            auto vmm=coefficients(center-2*dt,n);
            auto [a0,a1]=matrices(center);
            for (int k=0;k<3;++k) {
                V rhs=matvec(a0,vc[k]);
                if (k>0) {
                    V b=matvec(a1,vc[k-1]);
                    for (int i=0;i<3;++i) rhs[i]+=b[i];
                }
                double maxres=0, maxrhs=0;
                for (int i=0;i<3;++i) {
                    C lhs=(-vpp[k][i]+8.0*vp[k][i]
                           -8.0*vm[k][i]+vmm[k][i])/(12*dt);
                    maxres=std::max(maxres,std::abs(lhs-rhs[i]));
                    maxrhs=std::max(maxrhs,std::abs(rhs[i]));
                }
                std::cout << "Section 8 DE residual, tau=" << center
                          << ", epsilon order " << k
                          << ": max absolute = " << maxres
                          << ", relative = " << maxres/std::max(1.0,maxrhs)
                          << "\n";
                max_de_error=std::max(max_de_error,maxres);
            }
        }
        bool pass=max_notebook_error<1e-7 && max_de_error<1e-7
            && std::abs(w.pair12+w.pair21-w.shuffle)<1e-10
            && all36res<1e-10 && std::abs(native-direct)<1e-10;
        std::cout << "VALIDATION: " << (pass?"PASS":"FAIL") << "\n";
        return pass?0:2;
    } catch (const std::exception& e) {
        std::cerr << "GiNaC validation failed: " << e.what() << "\n";
        return 1;
    }
}

